Slow-Roll Inflation at N3LO

The next generation of cosmological observations will be sensitive to small deviations from a pure power law in the primordial power spectrum of the curvature perturbations. In the context of slow-roll inflation, these deviations are expected and correspond to the so-called running of the spectral index. Their measurement would bring as much information as the discovery of deviations from scale invariance. However, robust parameter inference requires to marginalize over any possible higher order uncertainties, which have been, up to now, not fully determined. We tackle this issue by deriving the inflationary scalar and tensor slow-roll power spectra at next-to-next-to-next to leading order (N3LO), fully expanded around an observable pivot wavenumber, for all single field inflationary models having minimal and non-minimal kinetic terms. Our result therefore encompasses string-inspired inflationary models having a varying speed of sound.

==> anc/minimal.py <==
"""Slow-roll inflation at N3LO with minimal kinetic term.

Python module containing inflationary scalar and tensor slow-roll power spectra
at next-to-next-to-next to leading order, fully expanded around an observable pivot
wavenumber.
In this module, the pivot is chosen so that :math:`k_\\ast \\eta_\\ast = -1`.

Contains
========
- tensor_power_spectrum
- scalar_power_spectrum
- tensor_spectral_index
- scalar_spectral_index
- tensor_to_scalar_ratio

References
==========
All the formulas in this module are derived in the attached article [1].
At N2LO, they are consistent with the findings of [2].
.. [1] Pierre Auclair and Christophe Ringeval,
    ``Slow-Roll Inflation at N3LO''
.. [2] Jose Beltran Jimenez, Marcello Musso and Christophe Ringeval,
    ``Exact Mapping between Tensor and Most General Scalar Power Spectra'' (arXiv:1303.2788)
"""

__authors__ = ("Pierre Auclair", "Christophe Ringeval")
__contact__ = ("pierre.auclair@uclouvain.be", "christophe.ringeval@uclouvain.be")
__version__ = "1.0"
__date__ = "2022/05"

import numpy as np
import scipy.special as sf

CONSTANT_C = np.euler_gamma + np.log(2) - 2


def tensor_power_spectrum(
    wave_number, wave_number_ast, hubble_ast, eps_1_ast, eps_2_ast, eps_3_ast
):
    """Tensor power spectrum at N3LO.

    Parameters
    ----------
    - wave_number: float or numpy array
        Comoving wavenumber
    - wave_number_ast: float
        Pivot wavenumber
    - hubble_ast: float
        Hubble parameter at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_1_ast: float
        First Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_2_ast: float
        Second Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_3_ast: float
        Third Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`

    Returns
    -------
    Float or numpy array of dimensions size(wave_number)
    """
    return (
        2
        * hubble_ast ** 2
        / np.pi ** 2
        * (
            -(np.pi ** 2) * CONSTANT_C * eps_1_ast ** 3
            - 4 / 3 * CONSTANT_C ** 3 * eps_1_ast ** 3
            + 5 / 6 * np.pi ** 2 * CONSTANT_C * eps_1_ast ** 2 * eps_2_ast
            + 2 * CONSTANT_C ** 3 * eps_1_ast ** 2 * eps_2_ast
            + 1 / 12 * np.pi ** 2 * CONSTANT_C * eps_1_ast * eps_2_ast ** 2
            - 1 / 3 * CONSTANT_C ** 3 * eps_1_ast * eps_2_ast ** 2
            + 1 / 12 * np.pi ** 2 * CONSTANT_C * eps_1_ast * eps_2_ast * eps_3_ast
            - 1 / 3 * CONSTANT_C ** 3 * eps_1_ast * eps_2_ast * eps_3_ast
            + 13 / 12 * np.pi ** 2 * eps_1_ast ** 2 * eps_2_ast
            + 3 * CONSTANT_C ** 2 * eps_1_ast ** 2 * eps_2_ast
            + 1 / 12 * np.pi ** 2 * eps_1_ast * eps_2_ast ** 2
            - CONSTANT_C ** 2 * eps_1_ast * eps_2_ast ** 2
            + 1 / 12 * np.pi ** 2 * eps_1_ast * eps_2_ast * eps_3_ast
            - CONSTANT_C ** 2 * eps_1_ast * eps_2_ast * eps_3_ast
            + 1 / 2 * np.pi ** 2 * eps_1_ast ** 2
            + 2 * CONSTANT_C ** 2 * eps_1_ast ** 2
            + 8 * CONSTANT_C * eps_1_ast ** 3
            + 1 / 12 * np.pi ** 2 * eps_1_ast * eps_2_ast
            - CONSTANT_C ** 2 * eps_1_ast * eps_2_ast
            - 6 * CONSTANT_C * eps_1_ast ** 2 * eps_2_ast
            - 2 * CONSTANT_C * eps_1_ast * eps_2_ast ** 2
            - 2 * CONSTANT_C * eps_1_ast * eps_2_ast * eps_3_ast
            - 1
            / 3
            * (
                4 * eps_1_ast ** 3
                - 6 * eps_1_ast ** 2 * eps_2_ast
                + eps_1_ast * eps_2_ast ** 2
                + eps_1_ast * eps_2_ast * eps_3_ast
            )
            * np.log(wave_number / wave_number_ast) ** 3
            - 14 / 3 * eps_1_ast ** 3 * sf.zeta(3)
            - 2 / 3 * eps_1_ast * eps_2_ast ** 2 * sf.zeta(3)
            - 2 / 3 * eps_1_ast * eps_2_ast * eps_3_ast * sf.zeta(3)
            + 2 * CONSTANT_C * eps_1_ast ** 2
            + 16 / 3 * eps_1_ast ** 3
            - 2 * CONSTANT_C * eps_1_ast * eps_2_ast
            - 8 * eps_1_ast ** 2 * eps_2_ast
            - 2 / 3 * eps_1_ast * eps_2_ast ** 2
            - 2 / 3 * eps_1_ast * eps_2_ast * eps_3_ast
            - (
                4 * CONSTANT_C * eps_1_ast ** 3
                - 6 * CONSTANT_C * eps_1_ast ** 2 * eps_2_ast
                + CONSTANT_C * eps_1_ast * eps_2_ast ** 2
                + CONSTANT_C * eps_1_ast * eps_2_ast * eps_3_ast
                - 3 * eps_1_ast ** 2 * eps_2_ast
                + eps_1_ast * eps_2_ast ** 2
                + eps_1_ast * eps_2_ast * eps_3_ast
                - 2 * eps_1_ast ** 2
                + eps_1_ast * eps_2_ast
            )
            * np.log(wave_number / wave_number_ast) ** 2
            - 2 * CONSTANT_C * eps_1_ast
            - 3 * eps_1_ast ** 2
            - 2 * eps_1_ast * eps_2_ast
            - 1
            / 12
            * (
                12 * np.pi ** 2 * eps_1_ast ** 3
                + 48 * CONSTANT_C ** 2 * eps_1_ast ** 3
                - 10 * np.pi ** 2 * eps_1_ast ** 2 * eps_2_ast
                - 72 * CONSTANT_C ** 2 * eps_1_ast ** 2 * eps_2_ast
                - np.pi ** 2 * eps_1_ast * eps_2_ast ** 2
                + 12 * CONSTANT_C ** 2 * eps_1_ast * eps_2_ast ** 2
                - np.pi ** 2 * eps_1_ast * eps_2_ast * eps_3_ast
                + 12 * CONSTANT_C ** 2 * eps_1_ast * eps_2_ast * eps_3_ast
                - 72 * CONSTANT_C * eps_1_ast ** 2 * eps_2_ast
                + 24 * CONSTANT_C * eps_1_ast * eps_2_ast ** 2
                + 24 * CONSTANT_C * eps_1_ast * eps_2_ast * eps_3_ast
                - 48 * CONSTANT_C * eps_1_ast ** 2
                - 96 * eps_1_ast ** 3
                + 24 * CONSTANT_C * eps_1_ast * eps_2_ast
                + 72 * eps_1_ast ** 2 * eps_2_ast
                + 24 * eps_1_ast * eps_2_ast ** 2
                + 24 * eps_1_ast * eps_2_ast * eps_3_ast
                - 24 * eps_1_ast ** 2
                + 24 * eps_1_ast * eps_2_ast
                + 24 * eps_1_ast
            )
            * np.log(wave_number / wave_number_ast)
            - 2 * eps_1_ast
            + 1
        )
    )


def scalar_power_spectrum(
    wave_number, wave_number_ast, hubble_ast, eps_1_ast, eps_2_ast, eps_3_ast, eps_4_ast
):
    """Scalar power spectrum at N3LO.

    Parameters
    ----------
    - wave_number: float or numpy array
        Comoving wavenumber
    - wave_number_ast: float
        Pivot wavenumber
    - hubble_ast: float
        Hubble parameter at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_1_ast: float
        First Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_2_ast: float
        Second Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_3_ast: float
        Third Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_4_ast: float
        Fourth Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`

    Returns
    -------
    Float or numpy array of dimensions size(wave_number)
    """
    return (
        hubble_ast ** 2
        / (8 * np.pi ** 2 * eps_1_ast)
        * (
            -(np.pi ** 2) * CONSTANT_C * eps_1_ast ** 3
            - 4 / 3 * CONSTANT_C ** 3 * eps_1_ast ** 3
            - 2 / 3 * np.pi ** 2 * CONSTANT_C * eps_1_ast ** 2 * eps_2_ast
            - 1 / 4 * np.pi ** 2 * CONSTANT_C * eps_1_ast * eps_2_ast ** 2
            - 1 / 3 * CONSTANT_C ** 3 * eps_1_ast * eps_2_ast ** 2
            - 1 / 8 * np.pi ** 2 * CONSTANT_C * eps_2_ast ** 3
            - 1 / 6 * CONSTANT_C ** 3 * eps_2_ast ** 3
            + 1 / 2 * np.pi ** 2 * CONSTANT_C * eps_1_ast * eps_2_ast * eps_3_ast
            + 2 / 3 * CONSTANT_C ** 3 * eps_1_ast * eps_2_ast * eps_3_ast
            + 5 / 24 * np.pi ** 2 * CONSTANT_C * eps_2_ast ** 2 * eps_3_ast
            + 1 / 2 * CONSTANT_C ** 3 * eps_2_ast ** 2 * eps_3_ast
            + 1 / 24 * np.pi ** 2 * CONSTANT_C * eps_2_ast * eps_3_ast ** 2
            - 1 / 6 * CONSTANT_C ** 3 * eps_2_ast * eps_3_ast ** 2
            + 1 / 24 * np.pi ** 2 * CONSTANT_C * eps_2_ast * eps_3_ast * eps_4_ast
            - 1 / 6 * CONSTANT_C ** 3 * eps_2_ast * eps_3_ast * eps_4_ast
            + 13 / 12 * np.pi ** 2 * eps_1_ast ** 2 * eps_2_ast
            + 3 * CONSTANT_C ** 2 * eps_1_ast ** 2 * eps_2_ast
            + 5 / 8 * np.pi ** 2 * eps_1_ast * eps_2_ast ** 2
            + 1 / 2 * CONSTANT_C ** 2 * eps_1_ast * eps_2_ast ** 2
            + 1 / 12 * np.pi ** 2 * eps_1_ast * eps_2_ast * eps_3_ast
            - CONSTANT_C ** 2 * eps_1_ast * eps_2_ast * eps_3_ast
            + 1 / 2 * np.pi ** 2 * eps_1_ast ** 2
            + 2 * CONSTANT_C ** 2 * eps_1_ast ** 2
            + 8 * CONSTANT_C * eps_1_ast ** 3
            + 7 / 12 * np.pi ** 2 * eps_1_ast * eps_2_ast
            + CONSTANT_C ** 2 * eps_1_ast * eps_2_ast
            + 6 * CONSTANT_C * eps_1_ast ** 2 * eps_2_ast
            + 1 / 8 * np.pi ** 2 * eps_2_ast ** 2
            + 1 / 2 * CONSTANT_C ** 2 * eps_2_ast ** 2
            + CONSTANT_C * eps_1_ast * eps_2_ast ** 2
            + CONSTANT_C * eps_2_ast ** 3
            + 1 / 24 * np.pi ** 2 * eps_2_ast * eps_3_ast
            - 1 / 2 * CONSTANT_C ** 2 * eps_2_ast * eps_3_ast
            - 6 * CONSTANT_C * eps_1_ast * eps_2_ast * eps_3_ast
            - 2 * CONSTANT_C * eps_2_ast ** 2 * eps_3_ast
            - 1
            / 6
            * (
                8 * eps_1_ast ** 3
                + 2 * eps_1_ast * eps_2_ast ** 2
                + eps_2_ast ** 3
                - 4 * eps_1_ast * eps_2_ast * eps_3_ast
                - 3 * eps_2_ast ** 2 * eps_3_ast
                + eps_2_ast * eps_3_ast ** 2
                + eps_2_ast * eps_3_ast * eps_4_ast
            )
            * np.log(wave_number / wave_number_ast) ** 3
            - 14 / 3 * eps_1_ast ** 3 * sf.zeta(3)
            - 7 * eps_1_ast ** 2 * eps_2_ast * sf.zeta(3)
            - 25 / 6 * eps_1_ast * eps_2_ast ** 2 * sf.zeta(3)
            - 7 / 12 * eps_2_ast ** 3 * sf.zeta(3)
            - 2 / 3 * eps_1_ast * eps_2_ast * eps_3_ast * sf.zeta(3)
            - 1 / 3 * eps_2_ast * eps_3_ast ** 2 * sf.zeta(3)
            - 1 / 3 * eps_2_ast * eps_3_ast * eps_4_ast * sf.zeta(3)
            + 2 * CONSTANT_C * eps_1_ast ** 2
            + 16 / 3 * eps_1_ast ** 3
            - CONSTANT_C * eps_1_ast * eps_2_ast
            - 2 / 3 * eps_1_ast * eps_2_ast ** 2
            + 2 / 3 * eps_2_ast ** 3
            - 2 / 3 * eps_1_ast * eps_2_ast * eps_3_ast
            + 2 / 3 * eps_2_ast * eps_3_ast ** 2
            + 2 / 3 * eps_2_ast * eps_3_ast * eps_4_ast
            - 1
            / 2
            * (
                8 * CONSTANT_C * eps_1_ast ** 3
                + 2 * CONSTANT_C * eps_1_ast * eps_2_ast ** 2
                + CONSTANT_C * eps_2_ast ** 3
                - 4 * CONSTANT_C * eps_1_ast * eps_2_ast * eps_3_ast
                - 3 * CONSTANT_C * eps_2_ast ** 2 * eps_3_ast
                + CONSTANT_C * eps_2_ast * eps_3_ast ** 2
                + CONSTANT_C * eps_2_ast * eps_3_ast * eps_4_ast
                - 6 * eps_1_ast ** 2 * eps_2_ast
                - eps_1_ast * eps_2_ast ** 2
                + 2 * eps_1_ast * eps_2_ast * eps_3_ast
                - 4 * eps_1_ast ** 2
                - 2 * eps_1_ast * eps_2_ast
                - eps_2_ast ** 2
                + eps_2_ast * eps_3_ast
            )
            * np.log(wave_number / wave_number_ast) ** 2
            - 2 * CONSTANT_C * eps_1_ast
            - 3 * eps_1_ast ** 2
            - CONSTANT_C * eps_2_ast
            - 6 * eps_1_ast * eps_2_ast
            - eps_2_ast ** 2
            - 1
            / 24
            * (
                24 * np.pi ** 2 * eps_1_ast ** 3
                + 96 * CONSTANT_C ** 2 * eps_1_ast ** 3
                + 16 * np.pi ** 2 * eps_1_ast ** 2 * eps_2_ast
                + 6 * np.pi ** 2 * eps_1_ast * eps_2_ast ** 2
                + 24 * CONSTANT_C ** 2 * eps_1_ast * eps_2_ast ** 2
                + 3 * np.pi ** 2 * eps_2_ast ** 3
                + 12 * CONSTANT_C ** 2 * eps_2_ast ** 3
                - 12 * np.pi ** 2 * eps_1_ast * eps_2_ast * eps_3_ast
                - 48 * CONSTANT_C ** 2 * eps_1_ast * eps_2_ast * eps_3_ast
                - 5 * np.pi ** 2 * eps_2_ast ** 2 * eps_3_ast
                - 36 * CONSTANT_C ** 2 * eps_2_ast ** 2 * eps_3_ast
                - np.pi ** 2 * eps_2_ast * eps_3_ast ** 2
                + 12 * CONSTANT_C ** 2 * eps_2_ast * eps_3_ast ** 2
                - np.pi ** 2 * eps_2_ast * eps_3_ast * eps_4_ast
                + 12 * CONSTANT_C ** 2 * eps_2_ast * eps_3_ast * eps_4_ast
                - 144 * CONSTANT_C * eps_1_ast ** 2 * eps_2_ast
                - 24 * CONSTANT_C * eps_1_ast * eps_2_ast ** 2
                + 48 * CONSTANT_C * eps_1_ast * eps_2_ast * eps_3_ast
                - 96 * CONSTANT_C * eps_1_ast ** 2
                - 192 * eps_1_ast ** 3
                - 48 * CONSTANT_C * eps_1_ast * eps_2_ast
                - 144 * eps_1_ast ** 2 * eps_2_ast
                - 24 * CONSTANT_C * eps_2_ast ** 2
                - 24 * eps_1_ast * eps_2_ast ** 2
                - 24 * eps_2_ast ** 3
                + 24 * CONSTANT_C * eps_2_ast * eps_3_ast
                + 144 * eps_1_ast * eps_2_ast * eps_3_ast
                + 48 * eps_2_ast ** 2 * eps_3_ast
                - 48 * eps_1_ast ** 2
                + 24 * eps_1_ast * eps_2_ast
                + 48 * eps_1_ast
                + 24 * eps_2_ast
            )
            * np.log(wave_number / wave_number_ast)
            - 2 * eps_1_ast
            + 1
        )
    )


def tensor_spectral_index(
    eps_1_ast,
    eps_2_ast,
    eps_3_ast,
    eps_4_ast,
):
    """Scalar spectral index nt at N4LO.

    Parameters
    ----------
    - eps_1_ast: float
        First Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_2_ast: float
        Second Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_3_ast: float
        Third Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_4_ast: float
        Fourth Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`

    Returns
    -------
    Float or numpy array of dimensions size(wave_number)
    """
    return (
        2
        * (2 * np.pi ** 2 - 6 * CONSTANT_C - 7 * sf.zeta(3) - 14)
        * eps_1_ast ** 3
        * eps_2_ast
        + 1
        / 12
        * (
            31 * np.pi ** 2
            + 24 * (np.pi ** 2 - 16) * CONSTANT_C
            - 84 * CONSTANT_C ** 2
            - 360
        )
        * eps_1_ast ** 2
        * eps_2_ast ** 2
        - 1
        / 12
        * (
            4 * CONSTANT_C ** 3
            - np.pi ** 2
            - (np.pi ** 2 - 24) * CONSTANT_C
            + 12 * CONSTANT_C ** 2
            + 8 * sf.zeta(3)
            + 8
        )
        * eps_1_ast
        * eps_2_ast ** 3
        - 1
        / 12
        * (
            4 * CONSTANT_C ** 3
            - np.pi ** 2
            - (np.pi ** 2 - 24) * CONSTANT_C
            + 12 * CONSTANT_C ** 2
            + 8 * sf.zeta(3)
            + 8
        )
        * eps_1_ast
        * eps_2_ast
        * eps_3_ast ** 2
        - 1
        / 12
        * (
            4 * CONSTANT_C ** 3
            - np.pi ** 2
            - (np.pi ** 2 - 24) * CONSTANT_C
            + 12 * CONSTANT_C ** 2
            + 8 * sf.zeta(3)
            + 8
        )
        * eps_1_ast
        * eps_2_ast
        * eps_3_ast
        * eps_4_ast
        - 2 * eps_1_ast ** 4
        + (np.pi ** 2 - 6 * CONSTANT_C - 14) * eps_1_ast ** 2 * eps_2_ast
        + 1
        / 12
        * (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 24)
        * eps_1_ast
        * eps_2_ast ** 2
        + 1
        / 12
        * (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 24)
        * eps_1_ast
        * eps_2_ast
        * eps_3_ast
        - 2 * eps_1_ast ** 3
        - 2 * (CONSTANT_C + 1) * eps_1_ast * eps_2_ast
        - 2 * eps_1_ast ** 2
        + 1
        / 12
        * (
            4
            * (
                4 * np.pi ** 2
                + 3 * (np.pi ** 2 - 16) * CONSTANT_C
                - 12 * CONSTANT_C ** 2
                - 48
            )
            * eps_1_ast ** 2
            * eps_2_ast
            - 3
            * (
                4 * CONSTANT_C ** 3
                - np.pi ** 2
                - (np.pi ** 2 - 24) * CONSTANT_C
                + 12 * CONSTANT_C ** 2
                + 8 * sf.zeta(3)
                + 8
            )
            * eps_1_ast
            * eps_2_ast ** 2
        )
        * eps_3_ast
        - 2 * eps_1_ast
    )


def scalar_spectral_index(
    eps_1_ast,
    eps_2_ast,
    eps_3_ast,
    eps_4_ast,
    eps_5_ast,
):
    """Scalar spectral index ns - 1 at N4LO.

    Parameters
    ----------
    - eps_1_ast: float
        First Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_2_ast: float
        Second Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_3_ast: float
        Third Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_4_ast: float
        Fourth Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_5_ast: float
        Fifth Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`

    Returns
    -------
    Float or numpy array of dimensions size(wave_number)
    """
    return (
        (4 * np.pi ** 2 - 12 * CONSTANT_C - 14 * sf.zeta(3) - 29)
        * eps_1_ast ** 3
        * eps_2_ast
        + 1
        / 12
        * (
            61 * np.pi ** 2
            + 12 * (2 * np.pi ** 2 - 35) * CONSTANT_C
            - 84 * CONSTANT_C ** 2
            - 168 * sf.zeta(3)
            - 444
        )
        * eps_1_ast ** 2
        * eps_2_ast ** 2
        - 1
        / 24
        * (
            8 * CONSTANT_C ** 3
            - 21 * np.pi ** 2
            - 14 * (np.pi ** 2 - 12) * CONSTANT_C
            + 36 * CONSTANT_C ** 2
            + 100 * sf.zeta(3)
            + 88
        )
        * eps_1_ast
        * eps_2_ast ** 3
        + 1
        / 24
        * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
        * eps_2_ast
        * eps_3_ast ** 3
        + 1
        / 24
        * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
        * eps_2_ast
        * eps_3_ast
        * eps_4_ast ** 2
        + 1
        / 24
        * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
        * eps_2_ast
        * eps_3_ast
        * eps_4_ast
        * eps_5_ast
        - 2 * eps_1_ast ** 4
        + (np.pi ** 2 - 6 * CONSTANT_C - 15) * eps_1_ast ** 2 * eps_2_ast
        + 1
        / 12
        * (7 * np.pi ** 2 - 12 * CONSTANT_C ** 2 - 36 * CONSTANT_C - 84)
        * eps_1_ast
        * eps_2_ast ** 2
        + 1 / 24 * (np.pi ** 2 - 12 * CONSTANT_C ** 2) * eps_2_ast * eps_3_ast ** 2
        + 1
        / 24
        * (np.pi ** 2 - 12 * CONSTANT_C ** 2)
        * eps_2_ast
        * eps_3_ast
        * eps_4_ast
        - 2 * eps_1_ast ** 3
        - (2 * CONSTANT_C + 3) * eps_1_ast * eps_2_ast
        - CONSTANT_C * eps_2_ast * eps_3_ast
        + 1
        / 24
        * (
            12 * (np.pi ** 2 - 8) * CONSTANT_C * eps_2_ast ** 2
            - (
                8 * CONSTANT_C ** 3
                - 5 * np.pi ** 2
                - 2 * (7 * np.pi ** 2 - 72) * CONSTANT_C
                + 60 * CONSTANT_C ** 2
                + 16 * sf.zeta(3)
                + 16
            )
            * eps_1_ast
            * eps_2_ast
        )
        * eps_3_ast ** 2
        - 2 * eps_1_ast ** 2
        + 1
        / 12
        * (
            2
            * (
                17 * np.pi ** 2
                + 6 * (np.pi ** 2 - 19) * CONSTANT_C
                - 24 * CONSTANT_C ** 2
                - 42 * sf.zeta(3)
                - 120
            )
            * eps_1_ast ** 2
            * eps_2_ast
            - (
                12 * CONSTANT_C ** 3
                - 26 * np.pi ** 2
                - 21 * (np.pi ** 2 - 12) * CONSTANT_C
                + 60 * CONSTANT_C ** 2
                + 108 * sf.zeta(3)
                + 108
            )
            * eps_1_ast
            * eps_2_ast ** 2
            - 3 * eps_2_ast ** 3 * (7 * sf.zeta(3) - 8)
        )
        * eps_3_ast
        + 1
        / 12
        * (
            (7 * np.pi ** 2 - 12 * CONSTANT_C ** 2 - 48 * CONSTANT_C - 72)
            * eps_1_ast
            * eps_2_ast
            + 3 * (np.pi ** 2 - 8) * eps_2_ast ** 2
        )
        * eps_3_ast
        + 1
        / 24
        * (
            3
            * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
            * eps_2_ast
            * eps_3_ast ** 2
            + (
                6 * (np.pi ** 2 - 8) * CONSTANT_C * eps_2_ast ** 2
                - (
                    8 * CONSTANT_C ** 3
                    - 5 * np.pi ** 2
                    - 2 * (7 * np.pi ** 2 - 72) * CONSTANT_C
                    + 60 * CONSTANT_C ** 2
                    + 16 * sf.zeta(3)
                    + 16
                )
                * eps_1_ast
                * eps_2_ast
            )
            * eps_3_ast
        )
        * eps_4_ast
        - 2 * eps_1_ast
        - eps_2_ast
    )


def tensor_to_scalar_ratio(eps_1_ast, eps_2_ast, eps_3_ast, eps_4_ast):
    """Tensor to scalar ratio at N3LO.

    Parameters
    ----------
    - eps_1_ast: float
        First Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_2_ast: float
        Second Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_3_ast: float
        Third Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`
    - eps_4_ast: float
        Fourth Hubble flow function evaluated at :math:`\\eta_\\ast = - 1 / k_ast`

    Returns
    -------
    Float or numpy array of dimensions size(wave_number)
    """
    return (
        1
        / 12
        * (
            3 * np.pi ** 4
            + 16 * CONSTANT_C ** 4
            + 24 * (np.pi ** 2 - 8) * CONSTANT_C ** 2
            - 24 * CONSTANT_C ** 3
            - 66 * np.pi ** 2
            - 2 * (9 * np.pi ** 2 - 112 * sf.zeta(3) + 50) * CONSTANT_C
            + 168 * sf.zeta(3)
            + 144
        )
        * eps_1_ast ** 3
        * eps_2_ast
        + 1
        / 48
        * (
            17 * np.pi ** 4
            - 48 * CONSTANT_C ** 4
            - 40 * (np.pi ** 2 - 15) * CONSTANT_C ** 2
            - 96 * CONSTANT_C ** 3
            - 374 * np.pi ** 2
            - 24 * (13 * np.pi ** 2 - 42 * sf.zeta(3) - 60) * CONSTANT_C
            + 336 * sf.zeta(3)
            + 1488
        )
        * eps_1_ast ** 2
        * eps_2_ast ** 2
        + 1
        / 96
        * (
            13 * np.pi ** 4
            + 16 * CONSTANT_C ** 4
            - 8 * (11 * np.pi ** 2 - 120) * CONSTANT_C ** 2
            + 128 * CONSTANT_C ** 3
            - 224 * np.pi ** 2
            - 8 * (23 * np.pi ** 2 - 106 * sf.zeta(3) - 64) * CONSTANT_C
            + 112 * sf.zeta(3)
            + 832
        )
        * eps_1_ast
        * eps_2_ast ** 3
        + 1
        / 192
        * (
            3 * np.pi ** 4
            + 16 * CONSTANT_C ** 4
            - 48 * np.pi ** 2
            + 32 * CONSTANT_C * (7 * sf.zeta(3) - 8)
            + 192
        )
        * eps_2_ast ** 4
        - (np.pi ** 2 - CONSTANT_C - 7 * sf.zeta(3)) * eps_1_ast ** 2 * eps_2_ast
        - 1
        / 24
        * (
            19 * np.pi ** 2
            + 24 * (np.pi ** 2 - 9) * CONSTANT_C
            - 36 * CONSTANT_C ** 2
            - 84 * sf.zeta(3)
            - 48
        )
        * eps_1_ast
        * eps_2_ast ** 2
        + 1
        / 24
        * (
            4 * CONSTANT_C ** 3
            - 3 * (np.pi ** 2 - 8) * CONSTANT_C
            + 14 * sf.zeta(3)
            - 16
        )
        * eps_2_ast ** 3
        - 1
        / 24
        * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
        * eps_2_ast
        * eps_3_ast ** 2
        - 1
        / 24
        * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
        * eps_2_ast
        * eps_3_ast
        * eps_4_ast
        - 1 / 2 * (np.pi ** 2 - 2 * CONSTANT_C - 8) * eps_1_ast * eps_2_ast
        - 1 / 8 * (np.pi ** 2 - 4 * CONSTANT_C ** 2 - 8) * eps_2_ast ** 2
        - 1 / 24 * (np.pi ** 2 - 12 * CONSTANT_C ** 2) * eps_2_ast * eps_3_ast
        - 1
        / 576
        * (
            48
            * (
                np.pi ** 2 * CONSTANT_C ** 2
                - 4 * CONSTANT_C ** 4
                - 4 * CONSTANT_C ** 3
                + (np.pi ** 2 - 8 * sf.zeta(3) + 16) * CONSTANT_C
                - 8 * sf.zeta(3)
                + 16
            )
            * eps_1_ast
            * eps_2_ast
            - (
                np.pi ** 4
                - 72 * np.pi ** 2 * CONSTANT_C ** 2
                + 336 * CONSTANT_C ** 4
                + 384 * CONSTANT_C * (sf.zeta(3) - 2)
            )
            * eps_2_ast ** 2
        )
        * eps_3_ast ** 2
        - 1
        / 12
        * (
            (
                np.pi ** 2 * CONSTANT_C ** 2
                - 4 * CONSTANT_C ** 4
                - 4 * CONSTANT_C ** 3
                + (np.pi ** 2 - 8 * sf.zeta(3) + 16) * CONSTANT_C
                - 8 * sf.zeta(3)
                + 16
            )
            * eps_1_ast
            * eps_2_ast
            + (
                np.pi ** 2 * CONSTANT_C ** 2
                - 4 * CONSTANT_C ** 4
                - 8 * CONSTANT_C * (sf.zeta(3) - 2)
            )
            * eps_2_ast ** 2
        )
        * eps_3_ast
        * eps_4_ast
        + CONSTANT_C * eps_2_ast
        + 1
        / 288
        * (
            6
            * (
                np.pi ** 4
                - 48 * CONSTANT_C ** 4
                - 8 * (7 * np.pi ** 2 - 69) * CONSTANT_C ** 2
                + 48 * CONSTANT_C ** 3
                - 14 * np.pi ** 2
                - 4 * (13 * np.pi ** 2 - 96) * CONSTANT_C
            )
            * eps_1_ast ** 2
            * eps_2_ast
            + (
                13 * np.pi ** 4
                - 48 * CONSTANT_C ** 4
                - 24 * (25 * np.pi ** 2 - 228) * CONSTANT_C ** 2
                + 1152 * CONSTANT_C ** 3
                - 120 * np.pi ** 2
                - 48 * (5 * np.pi ** 2 - 4 * sf.zeta(3) - 28) * CONSTANT_C
            )
            * eps_1_ast
            * eps_2_ast ** 2
            + 3
            * (np.pi ** 4 - 60 * (np.pi ** 2 - 8) * CONSTANT_C ** 2 - 8 * np.pi ** 2)
            * eps_2_ast ** 3
        )
        * eps_3_ast
        - 1
        / 24
        * (
            2
            * (np.pi ** 2 + 6 * (np.pi ** 2 - 8) * CONSTANT_C - 12 * CONSTANT_C ** 2)
            * eps_1_ast
            * eps_2_ast
            - (12 * CONSTANT_C ** 3 - (7 * np.pi ** 2 - 48) * CONSTANT_C)
            * eps_2_ast ** 2
        )
        * eps_3_ast
        + 1
    )


==> anc/non_minimal.py <==
"""Slow-roll inflation at N3LO with non minimal kinetic term.

Python module containing inflationary scalar and tensor slow-roll power spectra
at next-to-next-to-next to leading order, fully expanded around an observable pivot
wavenumber.
In this module, the pivot is chosen so that :math:`k_dia eta_dia cs_dia = -1`.

Contains
========
- tensor_power_spectrum
- scalar_power_spectrum
- tensor_spectral_index
- scalar_spectral_index
- tensor_to_scalar_ratio

References
==========
All the formulas in this module are derived in the attached article [1].
At N2LO, they are consistent with the findings of [2].
.. [1] Pierre Auclair and Christophe Ringeval,
    ``Slow-Roll Inflation at N3LO''
.. [2] Jose Beltran Jimenez, Marcello Musso and Christophe Ringeval,
    ``Exact Mapping between Tensor and Most General Scalar Power Spectra'' (arXiv:1303.2788)
"""

__authors__ = ("Pierre Auclair", "Christophe Ringeval")
__contact__ = ("pierre.auclair@uclouvain.be", "christophe.ringeval@uclouvain.be")
__version__ = "1.0"
__date__ = "2022/05"

import numpy as np
import scipy.special as sf

CONSTANT_C = np.euler_gamma + np.log(2) - 2


def tensor_power_spectrum(
    wave_number, wave_number_dia, hubble_dia, eps_1_dia, eps_2_dia, eps_3_dia, cs_dia
):
    """Tensor power spectrum at N3LO.

    Parameters
    ----------
    - wave_number: float or numpy array
        Comoving wavenumber
    - wave_number_dia: float
        Pivot wavenumber
    - hubble_dia: float
        Hubble parameter at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_1_dia: float
        First Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_2_dia: float
        Second Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_3_dia: float
        Third Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - cs_dia: float
        Sound speed evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`

    Returns
    -------
    Float or numpy array of dimensions size(wave_number)
    """
    return (
        2
        * hubble_dia ** 2
        / np.pi ** 2
        * (
            -(np.pi ** 2) * CONSTANT_C * eps_1_dia ** 3
            - 4 / 3 * CONSTANT_C ** 3 * eps_1_dia ** 3
            + 5 / 6 * np.pi ** 2 * CONSTANT_C * eps_1_dia ** 2 * eps_2_dia
            + 2 * CONSTANT_C ** 3 * eps_1_dia ** 2 * eps_2_dia
            + 1 / 12 * np.pi ** 2 * CONSTANT_C * eps_1_dia * eps_2_dia ** 2
            - 1 / 3 * CONSTANT_C ** 3 * eps_1_dia * eps_2_dia ** 2
            + 1 / 12 * np.pi ** 2 * CONSTANT_C * eps_1_dia * eps_2_dia * eps_3_dia
            - 1 / 3 * CONSTANT_C ** 3 * eps_1_dia * eps_2_dia * eps_3_dia
            + 13 / 12 * np.pi ** 2 * eps_1_dia ** 2 * eps_2_dia
            + 3 * CONSTANT_C ** 2 * eps_1_dia ** 2 * eps_2_dia
            + 1 / 12 * np.pi ** 2 * eps_1_dia * eps_2_dia ** 2
            - CONSTANT_C ** 2 * eps_1_dia * eps_2_dia ** 2
            + 1 / 12 * np.pi ** 2 * eps_1_dia * eps_2_dia * eps_3_dia
            - CONSTANT_C ** 2 * eps_1_dia * eps_2_dia * eps_3_dia
            + 1 / 2 * np.pi ** 2 * eps_1_dia ** 2
            + 2 * CONSTANT_C ** 2 * eps_1_dia ** 2
            + 8 * CONSTANT_C * eps_1_dia ** 3
            + 1 / 12 * np.pi ** 2 * eps_1_dia * eps_2_dia
            - CONSTANT_C ** 2 * eps_1_dia * eps_2_dia
            - 6 * CONSTANT_C * eps_1_dia ** 2 * eps_2_dia
            - 2 * CONSTANT_C * eps_1_dia * eps_2_dia ** 2
            - 2 * CONSTANT_C * eps_1_dia * eps_2_dia * eps_3_dia
            - 1
            / 3
            * (
                4 * eps_1_dia ** 3
                - 6 * eps_1_dia ** 2 * eps_2_dia
                + eps_1_dia * eps_2_dia ** 2
                + eps_1_dia * eps_2_dia * eps_3_dia
            )
            * np.log(wave_number / (cs_dia * wave_number_dia)) ** 3
            - 14 / 3 * eps_1_dia ** 3 * sf.zeta(3)
            - 2 / 3 * eps_1_dia * eps_2_dia ** 2 * sf.zeta(3)
            - 2 / 3 * eps_1_dia * eps_2_dia * eps_3_dia * sf.zeta(3)
            + 2 * CONSTANT_C * eps_1_dia ** 2
            + 16 / 3 * eps_1_dia ** 3
            - 2 * CONSTANT_C * eps_1_dia * eps_2_dia
            - 8 * eps_1_dia ** 2 * eps_2_dia
            - 2 / 3 * eps_1_dia * eps_2_dia ** 2
            - 2 / 3 * eps_1_dia * eps_2_dia * eps_3_dia
            - (
                4 * CONSTANT_C * eps_1_dia ** 3
                - 6 * CONSTANT_C * eps_1_dia ** 2 * eps_2_dia
                + CONSTANT_C * eps_1_dia * eps_2_dia ** 2
                + CONSTANT_C * eps_1_dia * eps_2_dia * eps_3_dia
                - 3 * eps_1_dia ** 2 * eps_2_dia
                + eps_1_dia * eps_2_dia ** 2
                + eps_1_dia * eps_2_dia * eps_3_dia
                - 2 * eps_1_dia ** 2
                + eps_1_dia * eps_2_dia
            )
            * np.log(wave_number / (cs_dia * wave_number_dia)) ** 2
            - 2 * CONSTANT_C * eps_1_dia
            - 3 * eps_1_dia ** 2
            - 2 * eps_1_dia * eps_2_dia
            - 1
            / 12
            * (
                12 * np.pi ** 2 * eps_1_dia ** 3
                + 48 * CONSTANT_C ** 2 * eps_1_dia ** 3
                - 10 * np.pi ** 2 * eps_1_dia ** 2 * eps_2_dia
                - 72 * CONSTANT_C ** 2 * eps_1_dia ** 2 * eps_2_dia
                - np.pi ** 2 * eps_1_dia * eps_2_dia ** 2
                + 12 * CONSTANT_C ** 2 * eps_1_dia * eps_2_dia ** 2
                - np.pi ** 2 * eps_1_dia * eps_2_dia * eps_3_dia
                + 12 * CONSTANT_C ** 2 * eps_1_dia * eps_2_dia * eps_3_dia
                - 72 * CONSTANT_C * eps_1_dia ** 2 * eps_2_dia
                + 24 * CONSTANT_C * eps_1_dia * eps_2_dia ** 2
                + 24 * CONSTANT_C * eps_1_dia * eps_2_dia * eps_3_dia
                - 48 * CONSTANT_C * eps_1_dia ** 2
                - 96 * eps_1_dia ** 3
                + 24 * CONSTANT_C * eps_1_dia * eps_2_dia
                + 72 * eps_1_dia ** 2 * eps_2_dia
                + 24 * eps_1_dia * eps_2_dia ** 2
                + 24 * eps_1_dia * eps_2_dia * eps_3_dia
                - 24 * eps_1_dia ** 2
                + 24 * eps_1_dia * eps_2_dia
                + 24 * eps_1_dia
            )
            * np.log(wave_number / (cs_dia * wave_number_dia))
            - 2 * eps_1_dia
            + 1
        )
    )


def scalar_power_spectrum(
    wave_number,
    wave_number_dia,
    hubble_dia,
    eps_1_dia,
    eps_2_dia,
    eps_3_dia,
    eps_4_dia,
    cs_dia,
    del_1_dia,
    del_2_dia,
    del_3_dia,
):
    """Scalar power spectrum at N3LO.

    Parameters
    ----------
    - wave_number: float or numpy array
        Comoving wavenumber
    - wave_number_dia: float
        Pivot wavenumber
    - hubble_dia: float
        Hubble parameter at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_1_dia: float
        First Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_2_dia: float
        Second Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_3_dia: float
        Third Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_4_dia: float
        Fourth Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - cs_dia: float
        Sound speed at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - del_1_dia: float
        First sound flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - del_2_dia: float
        Second sound flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - del_3_dia: float
        Third sound flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`

    Returns
    -------
    Float or numpy array of dimensions size(wave_number)
    """
    return (
        hubble_dia ** 2
        / (8 * np.pi ** 2 * eps_1_dia * cs_dia)
        * (
            1 / 8 * np.pi ** 2 * CONSTANT_C * del_1_dia ** 3
            + 1 / 6 * CONSTANT_C ** 3 * del_1_dia ** 3
            + 5 / 24 * np.pi ** 2 * CONSTANT_C * del_1_dia ** 2 * del_2_dia
            + 1 / 2 * CONSTANT_C ** 3 * del_1_dia ** 2 * del_2_dia
            - 1 / 24 * np.pi ** 2 * CONSTANT_C * del_1_dia * del_2_dia ** 2
            + 1 / 6 * CONSTANT_C ** 3 * del_1_dia * del_2_dia ** 2
            - 1 / 24 * np.pi ** 2 * CONSTANT_C * del_1_dia * del_2_dia * del_3_dia
            + 1 / 6 * CONSTANT_C ** 3 * del_1_dia * del_2_dia * del_3_dia
            - 3 / 4 * np.pi ** 2 * CONSTANT_C * del_1_dia ** 2 * eps_1_dia
            - CONSTANT_C ** 3 * del_1_dia ** 2 * eps_1_dia
            - 5 / 12 * np.pi ** 2 * CONSTANT_C * del_1_dia * del_2_dia * eps_1_dia
            - CONSTANT_C ** 3 * del_1_dia * del_2_dia * eps_1_dia
            + 3 / 2 * np.pi ** 2 * CONSTANT_C * del_1_dia * eps_1_dia ** 2
            + 2 * CONSTANT_C ** 3 * del_1_dia * eps_1_dia ** 2
            - np.pi ** 2 * CONSTANT_C * eps_1_dia ** 3
            - 4 / 3 * CONSTANT_C ** 3 * eps_1_dia ** 3
            - 3 / 8 * np.pi ** 2 * CONSTANT_C * del_1_dia ** 2 * eps_2_dia
            - 1 / 2 * CONSTANT_C ** 3 * del_1_dia ** 2 * eps_2_dia
            - 5 / 24 * np.pi ** 2 * CONSTANT_C * del_1_dia * del_2_dia * eps_2_dia
            - 1 / 2 * CONSTANT_C ** 3 * del_1_dia * del_2_dia * eps_2_dia
            + 13 / 12 * np.pi ** 2 * CONSTANT_C * del_1_dia * eps_1_dia * eps_2_dia
            + CONSTANT_C ** 3 * del_1_dia * eps_1_dia * eps_2_dia
            - 2 / 3 * np.pi ** 2 * CONSTANT_C * eps_1_dia ** 2 * eps_2_dia
            + 3 / 8 * np.pi ** 2 * CONSTANT_C * del_1_dia * eps_2_dia ** 2
            + 1 / 2 * CONSTANT_C ** 3 * del_1_dia * eps_2_dia ** 2
            - 1 / 4 * np.pi ** 2 * CONSTANT_C * eps_1_dia * eps_2_dia ** 2
            - 1 / 3 * CONSTANT_C ** 3 * eps_1_dia * eps_2_dia ** 2
            - 1 / 8 * np.pi ** 2 * CONSTANT_C * eps_2_dia ** 3
            - 1 / 6 * CONSTANT_C ** 3 * eps_2_dia ** 3
            - 5 / 24 * np.pi ** 2 * CONSTANT_C * del_1_dia * eps_2_dia * eps_3_dia
            - 1 / 2 * CONSTANT_C ** 3 * del_1_dia * eps_2_dia * eps_3_dia
            + 1 / 2 * np.pi ** 2 * CONSTANT_C * eps_1_dia * eps_2_dia * eps_3_dia
            + 2 / 3 * CONSTANT_C ** 3 * eps_1_dia * eps_2_dia * eps_3_dia
            + 5 / 24 * np.pi ** 2 * CONSTANT_C * eps_2_dia ** 2 * eps_3_dia
            + 1 / 2 * CONSTANT_C ** 3 * eps_2_dia ** 2 * eps_3_dia
            + 1 / 24 * np.pi ** 2 * CONSTANT_C * eps_2_dia * eps_3_dia ** 2
            - 1 / 6 * CONSTANT_C ** 3 * eps_2_dia * eps_3_dia ** 2
            + 1 / 24 * np.pi ** 2 * CONSTANT_C * eps_2_dia * eps_3_dia * eps_4_dia
            - 1 / 6 * CONSTANT_C ** 3 * eps_2_dia * eps_3_dia * eps_4_dia
            + 13 / 24 * np.pi ** 2 * del_1_dia ** 2 * del_2_dia
            + 3 / 2 * CONSTANT_C ** 2 * del_1_dia ** 2 * del_2_dia
            - 1 / 12 * np.pi ** 2 * del_1_dia * del_2_dia ** 2
            + CONSTANT_C ** 2 * del_1_dia * del_2_dia ** 2
            - 1 / 12 * np.pi ** 2 * del_1_dia * del_2_dia * del_3_dia
            + CONSTANT_C ** 2 * del_1_dia * del_2_dia * del_3_dia
            - 13 / 12 * np.pi ** 2 * del_1_dia * del_2_dia * eps_1_dia
            - 3 * CONSTANT_C ** 2 * del_1_dia * del_2_dia * eps_1_dia
            - 13 / 24 * np.pi ** 2 * del_1_dia * del_2_dia * eps_2_dia
            - 3 / 2 * CONSTANT_C ** 2 * del_1_dia * del_2_dia * eps_2_dia
            - 13 / 24 * np.pi ** 2 * del_1_dia * eps_1_dia * eps_2_dia
            - 3 / 2 * CONSTANT_C ** 2 * del_1_dia * eps_1_dia * eps_2_dia
            + 13 / 12 * np.pi ** 2 * eps_1_dia ** 2 * eps_2_dia
            + 3 * CONSTANT_C ** 2 * eps_1_dia ** 2 * eps_2_dia
            + 5 / 8 * np.pi ** 2 * eps_1_dia * eps_2_dia ** 2
            + 1 / 2 * CONSTANT_C ** 2 * eps_1_dia * eps_2_dia ** 2
            + 1 / 12 * np.pi ** 2 * eps_1_dia * eps_2_dia * eps_3_dia
            - CONSTANT_C ** 2 * eps_1_dia * eps_2_dia * eps_3_dia
            + 1 / 8 * np.pi ** 2 * del_1_dia ** 2
            + 1 / 2 * CONSTANT_C ** 2 * del_1_dia ** 2
            - 2 * CONSTANT_C * del_1_dia ** 3
            - 1 / 24 * np.pi ** 2 * del_1_dia * del_2_dia
            + 1 / 2 * CONSTANT_C ** 2 * del_1_dia * del_2_dia
            - 2 * CONSTANT_C * del_1_dia ** 2 * del_2_dia
            + 2 * CONSTANT_C * del_1_dia * del_2_dia ** 2
            + 2 * CONSTANT_C * del_1_dia * del_2_dia * del_3_dia
            - 1 / 2 * np.pi ** 2 * del_1_dia * eps_1_dia
            - 2 * CONSTANT_C ** 2 * del_1_dia * eps_1_dia
            + 10 * CONSTANT_C * del_1_dia ** 2 * eps_1_dia
            + 2 * CONSTANT_C * del_1_dia * del_2_dia * eps_1_dia
            + 1 / 2 * np.pi ** 2 * eps_1_dia ** 2
            + 2 * CONSTANT_C ** 2 * eps_1_dia ** 2
            - 16 * CONSTANT_C * del_1_dia * eps_1_dia ** 2
            + 8 * CONSTANT_C * eps_1_dia ** 3
            - 1 / 4 * np.pi ** 2 * del_1_dia * eps_2_dia
            - CONSTANT_C ** 2 * del_1_dia * eps_2_dia
            + 5 * CONSTANT_C * del_1_dia ** 2 * eps_2_dia
            + CONSTANT_C * del_1_dia * del_2_dia * eps_2_dia
            + 7 / 12 * np.pi ** 2 * eps_1_dia * eps_2_dia
            + CONSTANT_C ** 2 * eps_1_dia * eps_2_dia
            - 11 * CONSTANT_C * del_1_dia * eps_1_dia * eps_2_dia
            + 6 * CONSTANT_C * eps_1_dia ** 2 * eps_2_dia
            + 1 / 8 * np.pi ** 2 * eps_2_dia ** 2
            + 1 / 2 * CONSTANT_C ** 2 * eps_2_dia ** 2
            - 4 * CONSTANT_C * del_1_dia * eps_2_dia ** 2
            + CONSTANT_C * eps_1_dia * eps_2_dia ** 2
            + CONSTANT_C * eps_2_dia ** 3
            + 1 / 24 * np.pi ** 2 * eps_2_dia * eps_3_dia
            - 1 / 2 * CONSTANT_C ** 2 * eps_2_dia * eps_3_dia
            + 3 * CONSTANT_C * del_1_dia * eps_2_dia * eps_3_dia
            - 6 * CONSTANT_C * eps_1_dia * eps_2_dia * eps_3_dia
            - 2 * CONSTANT_C * eps_2_dia ** 2 * eps_3_dia
            + 1
            / 6
            * (
                del_1_dia ** 3
                + 3 * del_1_dia ** 2 * del_2_dia
                + del_1_dia * del_2_dia ** 2
                + del_1_dia * del_2_dia * del_3_dia
                - 6 * del_1_dia ** 2 * eps_1_dia
                - 6 * del_1_dia * del_2_dia * eps_1_dia
                + 12 * del_1_dia * eps_1_dia ** 2
                - 8 * eps_1_dia ** 3
                - 3 * del_1_dia ** 2 * eps_2_dia
                - 3 * del_1_dia * del_2_dia * eps_2_dia
                + 6 * del_1_dia * eps_1_dia * eps_2_dia
                + 3 * del_1_dia * eps_2_dia ** 2
                - 2 * eps_1_dia * eps_2_dia ** 2
                - eps_2_dia ** 3
                - 3 * del_1_dia * eps_2_dia * eps_3_dia
                + 4 * eps_1_dia * eps_2_dia * eps_3_dia
                + 3 * eps_2_dia ** 2 * eps_3_dia
                - eps_2_dia * eps_3_dia ** 2
                - eps_2_dia * eps_3_dia * eps_4_dia
            )
            * np.log(wave_number / wave_number_dia) ** 3
            + 7 / 12 * del_1_dia ** 3 * sf.zeta(3)
            + 1 / 3 * del_1_dia * del_2_dia ** 2 * sf.zeta(3)
            + 1 / 3 * del_1_dia * del_2_dia * del_3_dia * sf.zeta(3)
            - 7 / 2 * del_1_dia ** 2 * eps_1_dia * sf.zeta(3)
            + 7 * del_1_dia * eps_1_dia ** 2 * sf.zeta(3)
            - 14 / 3 * eps_1_dia ** 3 * sf.zeta(3)
            - 7 / 4 * del_1_dia ** 2 * eps_2_dia * sf.zeta(3)
            + 7 * del_1_dia * eps_1_dia * eps_2_dia * sf.zeta(3)
            - 7 * eps_1_dia ** 2 * eps_2_dia * sf.zeta(3)
            + 7 / 4 * del_1_dia * eps_2_dia ** 2 * sf.zeta(3)
            - 25 / 6 * eps_1_dia * eps_2_dia ** 2 * sf.zeta(3)
            - 7 / 12 * eps_2_dia ** 3 * sf.zeta(3)
            - 2 / 3 * eps_1_dia * eps_2_dia * eps_3_dia * sf.zeta(3)
            - 1 / 3 * eps_2_dia * eps_3_dia ** 2 * sf.zeta(3)
            - 1 / 3 * eps_2_dia * eps_3_dia * eps_4_dia * sf.zeta(3)
            + CONSTANT_C * del_1_dia ** 2
            - 7 / 6 * del_1_dia ** 3
            + 2 * CONSTANT_C * del_1_dia * del_2_dia
            - 7 * del_1_dia ** 2 * del_2_dia
            + 4 / 3 * del_1_dia * del_2_dia ** 2
            + 4 / 3 * del_1_dia * del_2_dia * del_3_dia
            - 3 * CONSTANT_C * del_1_dia * eps_1_dia
            + 5 * del_1_dia ** 2 * eps_1_dia
            + 10 * del_1_dia * del_2_dia * eps_1_dia
            + 2 * CONSTANT_C * eps_1_dia ** 2
            - 8 * del_1_dia * eps_1_dia ** 2
            + 16 / 3 * eps_1_dia ** 3
            - CONSTANT_C * del_1_dia * eps_2_dia
            + 5 / 2 * del_1_dia ** 2 * eps_2_dia
            + 5 * del_1_dia * del_2_dia * eps_2_dia
            - CONSTANT_C * eps_1_dia * eps_2_dia
            - 2 * del_1_dia * eps_1_dia * eps_2_dia
            - 2 * del_1_dia * eps_2_dia ** 2
            - 2 / 3 * eps_1_dia * eps_2_dia ** 2
            + 2 / 3 * eps_2_dia ** 3
            - 2 / 3 * eps_1_dia * eps_2_dia * eps_3_dia
            + 2 / 3 * eps_2_dia * eps_3_dia ** 2
            + 2 / 3 * eps_2_dia * eps_3_dia * eps_4_dia
            + 1
            / 2
            * (
                CONSTANT_C * del_1_dia ** 3
                + 3 * CONSTANT_C * del_1_dia ** 2 * del_2_dia
                + CONSTANT_C * del_1_dia * del_2_dia ** 2
                + CONSTANT_C * del_1_dia * del_2_dia * del_3_dia
                - 6 * CONSTANT_C * del_1_dia ** 2 * eps_1_dia
                - 6 * CONSTANT_C * del_1_dia * del_2_dia * eps_1_dia
                + 12 * CONSTANT_C * del_1_dia * eps_1_dia ** 2
                - 8 * CONSTANT_C * eps_1_dia ** 3
                - 3 * CONSTANT_C * del_1_dia ** 2 * eps_2_dia
                - 3 * CONSTANT_C * del_1_dia * del_2_dia * eps_2_dia
                + 6 * CONSTANT_C * del_1_dia * eps_1_dia * eps_2_dia
                + 3 * CONSTANT_C * del_1_dia * eps_2_dia ** 2
                - 2 * CONSTANT_C * eps_1_dia * eps_2_dia ** 2
                - CONSTANT_C * eps_2_dia ** 3
                - 3 * CONSTANT_C * del_1_dia * eps_2_dia * eps_3_dia
                + 4 * CONSTANT_C * eps_1_dia * eps_2_dia * eps_3_dia
                + 3 * CONSTANT_C * eps_2_dia ** 2 * eps_3_dia
                - CONSTANT_C * eps_2_dia * eps_3_dia ** 2
                - CONSTANT_C * eps_2_dia * eps_3_dia * eps_4_dia
                + 3 * del_1_dia ** 2 * del_2_dia
                + 2 * del_1_dia * del_2_dia ** 2
                + 2 * del_1_dia * del_2_dia * del_3_dia
                - 6 * del_1_dia * del_2_dia * eps_1_dia
                - 3 * del_1_dia * del_2_dia * eps_2_dia
                - 3 * del_1_dia * eps_1_dia * eps_2_dia
                + 6 * eps_1_dia ** 2 * eps_2_dia
                + eps_1_dia * eps_2_dia ** 2
                - 2 * eps_1_dia * eps_2_dia * eps_3_dia
                + del_1_dia ** 2
                + del_1_dia * del_2_dia
                - 4 * del_1_dia * eps_1_dia
                + 4 * eps_1_dia ** 2
                - 2 * del_1_dia * eps_2_dia
                + 2 * eps_1_dia * eps_2_dia
                + eps_2_dia ** 2
                - eps_2_dia * eps_3_dia
            )
            * np.log(wave_number / wave_number_dia) ** 2
            + CONSTANT_C * del_1_dia
            - del_1_dia ** 2
            + 2 * del_1_dia * del_2_dia
            - 2 * CONSTANT_C * eps_1_dia
            + 4 * del_1_dia * eps_1_dia
            - 3 * eps_1_dia ** 2
            - CONSTANT_C * eps_2_dia
            + 3 * del_1_dia * eps_2_dia
            - 6 * eps_1_dia * eps_2_dia
            - eps_2_dia ** 2
            + 1
            / 24
            * (
                3 * np.pi ** 2 * del_1_dia ** 3
                + 12 * CONSTANT_C ** 2 * del_1_dia ** 3
                + 5 * np.pi ** 2 * del_1_dia ** 2 * del_2_dia
                + 36 * CONSTANT_C ** 2 * del_1_dia ** 2 * del_2_dia
                - np.pi ** 2 * del_1_dia * del_2_dia ** 2
                + 12 * CONSTANT_C ** 2 * del_1_dia * del_2_dia ** 2
                - np.pi ** 2 * del_1_dia * del_2_dia * del_3_dia
                + 12 * CONSTANT_C ** 2 * del_1_dia * del_2_dia * del_3_dia
                - 18 * np.pi ** 2 * del_1_dia ** 2 * eps_1_dia
                - 72 * CONSTANT_C ** 2 * del_1_dia ** 2 * eps_1_dia
                - 10 * np.pi ** 2 * del_1_dia * del_2_dia * eps_1_dia
                - 72 * CONSTANT_C ** 2 * del_1_dia * del_2_dia * eps_1_dia
                + 36 * np.pi ** 2 * del_1_dia * eps_1_dia ** 2
                + 144 * CONSTANT_C ** 2 * del_1_dia * eps_1_dia ** 2
                - 24 * np.pi ** 2 * eps_1_dia ** 3
                - 96 * CONSTANT_C ** 2 * eps_1_dia ** 3
                - 9 * np.pi ** 2 * del_1_dia ** 2 * eps_2_dia
                - 36 * CONSTANT_C ** 2 * del_1_dia ** 2 * eps_2_dia
                - 5 * np.pi ** 2 * del_1_dia * del_2_dia * eps_2_dia
                - 36 * CONSTANT_C ** 2 * del_1_dia * del_2_dia * eps_2_dia
                + 26 * np.pi ** 2 * del_1_dia * eps_1_dia * eps_2_dia
                + 72 * CONSTANT_C ** 2 * del_1_dia * eps_1_dia * eps_2_dia
                - 16 * np.pi ** 2 * eps_1_dia ** 2 * eps_2_dia
                + 9 * np.pi ** 2 * del_1_dia * eps_2_dia ** 2
                + 36 * CONSTANT_C ** 2 * del_1_dia * eps_2_dia ** 2
                - 6 * np.pi ** 2 * eps_1_dia * eps_2_dia ** 2
                - 24 * CONSTANT_C ** 2 * eps_1_dia * eps_2_dia ** 2
                - 3 * np.pi ** 2 * eps_2_dia ** 3
                - 12 * CONSTANT_C ** 2 * eps_2_dia ** 3
                - 5 * np.pi ** 2 * del_1_dia * eps_2_dia * eps_3_dia
                - 36 * CONSTANT_C ** 2 * del_1_dia * eps_2_dia * eps_3_dia
                + 12 * np.pi ** 2 * eps_1_dia * eps_2_dia * eps_3_dia
                + 48 * CONSTANT_C ** 2 * eps_1_dia * eps_2_dia * eps_3_dia
                + 5 * np.pi ** 2 * eps_2_dia ** 2 * eps_3_dia
                + 36 * CONSTANT_C ** 2 * eps_2_dia ** 2 * eps_3_dia
                + np.pi ** 2 * eps_2_dia * eps_3_dia ** 2
                - 12 * CONSTANT_C ** 2 * eps_2_dia * eps_3_dia ** 2
                + np.pi ** 2 * eps_2_dia * eps_3_dia * eps_4_dia
                - 12 * CONSTANT_C ** 2 * eps_2_dia * eps_3_dia * eps_4_dia
                + 72 * CONSTANT_C * del_1_dia ** 2 * del_2_dia
                + 48 * CONSTANT_C * del_1_dia * del_2_dia ** 2
                + 48 * CONSTANT_C * del_1_dia * del_2_dia * del_3_dia
                - 144 * CONSTANT_C * del_1_dia * del_2_dia * eps_1_dia
                - 72 * CONSTANT_C * del_1_dia * del_2_dia * eps_2_dia
                - 72 * CONSTANT_C * del_1_dia * eps_1_dia * eps_2_dia
                + 144 * CONSTANT_C * eps_1_dia ** 2 * eps_2_dia
                + 24 * CONSTANT_C * eps_1_dia * eps_2_dia ** 2
                - 48 * CONSTANT_C * eps_1_dia * eps_2_dia * eps_3_dia
                + 24 * CONSTANT_C * del_1_dia ** 2
                - 48 * del_1_dia ** 3
                + 24 * CONSTANT_C * del_1_dia * del_2_dia
                - 48 * del_1_dia ** 2 * del_2_dia
                + 48 * del_1_dia * del_2_dia ** 2
                + 48 * del_1_dia * del_2_dia * del_3_dia
                - 96 * CONSTANT_C * del_1_dia * eps_1_dia
                + 240 * del_1_dia ** 2 * eps_1_dia
                + 48 * del_1_dia * del_2_dia * eps_1_dia
                + 96 * CONSTANT_C * eps_1_dia ** 2
                - 384 * del_1_dia * eps_1_dia ** 2
                + 192 * eps_1_dia ** 3
                - 48 * CONSTANT_C * del_1_dia * eps_2_dia
                + 120 * del_1_dia ** 2 * eps_2_dia
                + 24 * del_1_dia * del_2_dia * eps_2_dia
                + 48 * CONSTANT_C * eps_1_dia * eps_2_dia
                - 264 * del_1_dia * eps_1_dia * eps_2_dia
                + 144 * eps_1_dia ** 2 * eps_2_dia
                + 24 * CONSTANT_C * eps_2_dia ** 2
                - 96 * del_1_dia * eps_2_dia ** 2
                + 24 * eps_1_dia * eps_2_dia ** 2
                + 24 * eps_2_dia ** 3
                - 24 * CONSTANT_C * eps_2_dia * eps_3_dia
                + 72 * del_1_dia * eps_2_dia * eps_3_dia
                - 144 * eps_1_dia * eps_2_dia * eps_3_dia
                - 48 * eps_2_dia ** 2 * eps_3_dia
                + 24 * del_1_dia ** 2
                + 48 * del_1_dia * del_2_dia
                - 72 * del_1_dia * eps_1_dia
                + 48 * eps_1_dia ** 2
                - 24 * del_1_dia * eps_2_dia
                - 24 * eps_1_dia * eps_2_dia
                + 24 * del_1_dia
                - 48 * eps_1_dia
                - 24 * eps_2_dia
            )
            * np.log(wave_number / wave_number_dia)
            + 2 * del_1_dia
            - 2 * eps_1_dia
            + 1
        )
    )


def tensor_spectral_index(eps_1_dia, eps_2_dia, eps_3_dia, eps_4_dia, cs_dia):
    """Scalar spectral index nt at N4LO.

    Parameters
    ----------
    - eps_1_dia: float
        First Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_2_dia: float
        Second Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_3_dia: float
        Third Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_4_dia: float
        Fourth Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - cs_dia: float
        Sound speed at :math:`eta_dia = - 1 / k_dia / cs_dia`

    Returns
    -------
    Float
    """
    return (
        2
        * (2 * np.pi ** 2 - 6 * CONSTANT_C + 6 * np.log(cs_dia) - 7 * sf.zeta(3) - 14)
        * eps_1_dia ** 3
        * eps_2_dia
        + 1
        / 12
        * (
            31 * np.pi ** 2
            + 24 * (np.pi ** 2 - 16) * CONSTANT_C
            - 84 * CONSTANT_C ** 2
            - 24 * (np.pi ** 2 - 7 * CONSTANT_C - 16) * np.log(cs_dia)
            - 84 * np.log(cs_dia) ** 2
            - 360
        )
        * eps_1_dia ** 2
        * eps_2_dia ** 2
        - 1
        / 12
        * (
            4 * CONSTANT_C ** 3
            + 12 * (CONSTANT_C + 1) * np.log(cs_dia) ** 2
            - 4 * np.log(cs_dia) ** 3
            - np.pi ** 2
            - (np.pi ** 2 - 24) * CONSTANT_C
            + 12 * CONSTANT_C ** 2
            + (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 24)
            * np.log(cs_dia)
            + 8 * sf.zeta(3)
            + 8
        )
        * eps_1_dia
        * eps_2_dia ** 3
        - 1
        / 12
        * (
            4 * CONSTANT_C ** 3
            + 12 * (CONSTANT_C + 1) * np.log(cs_dia) ** 2
            - 4 * np.log(cs_dia) ** 3
            - np.pi ** 2
            - (np.pi ** 2 - 24) * CONSTANT_C
            + 12 * CONSTANT_C ** 2
            + (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 24)
            * np.log(cs_dia)
            + 8 * sf.zeta(3)
            + 8
        )
        * eps_1_dia
        * eps_2_dia
        * eps_3_dia ** 2
        - 1
        / 12
        * (
            4 * CONSTANT_C ** 3
            + 12 * (CONSTANT_C + 1) * np.log(cs_dia) ** 2
            - 4 * np.log(cs_dia) ** 3
            - np.pi ** 2
            - (np.pi ** 2 - 24) * CONSTANT_C
            + 12 * CONSTANT_C ** 2
            + (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 24)
            * np.log(cs_dia)
            + 8 * sf.zeta(3)
            + 8
        )
        * eps_1_dia
        * eps_2_dia
        * eps_3_dia
        * eps_4_dia
        - 2 * eps_1_dia ** 4
        + (np.pi ** 2 - 6 * CONSTANT_C + 6 * np.log(cs_dia) - 14)
        * eps_1_dia ** 2
        * eps_2_dia
        + 1
        / 12
        * (
            np.pi ** 2
            - 12 * CONSTANT_C ** 2
            + 24 * (CONSTANT_C + 1) * np.log(cs_dia)
            - 12 * np.log(cs_dia) ** 2
            - 24 * CONSTANT_C
            - 24
        )
        * eps_1_dia
        * eps_2_dia ** 2
        + 1
        / 12
        * (
            np.pi ** 2
            - 12 * CONSTANT_C ** 2
            + 24 * (CONSTANT_C + 1) * np.log(cs_dia)
            - 12 * np.log(cs_dia) ** 2
            - 24 * CONSTANT_C
            - 24
        )
        * eps_1_dia
        * eps_2_dia
        * eps_3_dia
        - 2 * eps_1_dia ** 3
        - 2 * (CONSTANT_C - np.log(cs_dia) + 1) * eps_1_dia * eps_2_dia
        - 2 * eps_1_dia ** 2
        + 1
        / 12
        * (
            4
            * (
                4 * np.pi ** 2
                + 3 * (np.pi ** 2 - 16) * CONSTANT_C
                - 12 * CONSTANT_C ** 2
                - 3 * (np.pi ** 2 - 8 * CONSTANT_C - 16) * np.log(cs_dia)
                - 12 * np.log(cs_dia) ** 2
                - 48
            )
            * eps_1_dia ** 2
            * eps_2_dia
            - 3
            * (
                4 * CONSTANT_C ** 3
                + 12 * (CONSTANT_C + 1) * np.log(cs_dia) ** 2
                - 4 * np.log(cs_dia) ** 3
                - np.pi ** 2
                - (np.pi ** 2 - 24) * CONSTANT_C
                + 12 * CONSTANT_C ** 2
                + (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 24)
                * np.log(cs_dia)
                + 8 * sf.zeta(3)
                + 8
            )
            * eps_1_dia
            * eps_2_dia ** 2
        )
        * eps_3_dia
        - 2 * eps_1_dia
    )


def scalar_spectral_index(
    eps_1_dia,
    eps_2_dia,
    eps_3_dia,
    eps_4_dia,
    eps_5_dia,
    del_1_dia,
    del_2_dia,
    del_3_dia,
    del_4_dia,
):
    """Scalar spectral index ns - 1 at N4LO.

    Parameters
    ----------
    - eps_1_dia: float
        First Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_2_dia: float
        Second Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_3_dia: float
        Third Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_4_dia: float
        Fourth Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_5_dia: float
        Fifth Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - del_1_dia: float
        First sound flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - del_2_dia: float
        Second sound flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - del_3_dia: float
        Third sound flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - del_4_dia: float
        Fourth sound flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`

    Returns
    -------
    Float
    """
    return (
        -1
        / 4
        * (4 * np.pi ** 2 - 24 * CONSTANT_C - 7 * sf.zeta(3) - 74)
        * del_1_dia ** 3
        * del_2_dia
        + 1
        / 24
        * (
            31 * np.pi ** 2
            + 12 * (np.pi ** 2 - 36) * CONSTANT_C
            - 84 * CONSTANT_C ** 2
            - 576
        )
        * del_1_dia ** 2
        * del_2_dia ** 2
        + 1
        / 24
        * (
            4 * CONSTANT_C ** 3
            - 2 * np.pi ** 2
            - (np.pi ** 2 - 48) * CONSTANT_C
            + 24 * CONSTANT_C ** 2
            + 8 * sf.zeta(3)
            + 32
        )
        * del_1_dia
        * del_2_dia ** 3
        + 1
        / 24
        * (
            4 * CONSTANT_C ** 3
            - 2 * np.pi ** 2
            - (np.pi ** 2 - 48) * CONSTANT_C
            + 24 * CONSTANT_C ** 2
            + 8 * sf.zeta(3)
            + 32
        )
        * del_1_dia
        * del_2_dia
        * del_3_dia ** 2
        + 1
        / 24
        * (
            4 * CONSTANT_C ** 3
            - 2 * np.pi ** 2
            - (np.pi ** 2 - 48) * CONSTANT_C
            + 24 * CONSTANT_C ** 2
            + 8 * sf.zeta(3)
            + 32
        )
        * del_1_dia
        * del_2_dia
        * del_3_dia
        * del_4_dia
        - 1
        / 24
        * (
            8 * CONSTANT_C ** 3
            - 21 * np.pi ** 2
            - 14 * (np.pi ** 2 - 12) * CONSTANT_C
            + 36 * CONSTANT_C ** 2
            + 100 * sf.zeta(3)
            + 88
        )
        * eps_1_dia
        * eps_2_dia ** 3
        + 1
        / 24
        * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
        * eps_2_dia
        * eps_3_dia ** 3
        + 1
        / 24
        * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
        * eps_2_dia
        * eps_3_dia
        * eps_4_dia ** 2
        + 1
        / 24
        * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
        * eps_2_dia
        * eps_3_dia
        * eps_4_dia
        * eps_5_dia
        - del_1_dia ** 4
        + 1 / 4 * (np.pi ** 2 - 12 * CONSTANT_C - 32) * del_1_dia ** 2 * del_2_dia
        - 1
        / 24
        * (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 48 * CONSTANT_C - 48)
        * del_1_dia
        * del_2_dia ** 2
        - 1
        / 24
        * (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 48 * CONSTANT_C - 48)
        * del_1_dia
        * del_2_dia
        * del_3_dia
        + 7 * del_1_dia * eps_1_dia ** 3
        - 2 * eps_1_dia ** 4
        + 1
        / 12
        * (7 * np.pi ** 2 - 12 * CONSTANT_C ** 2 - 36 * CONSTANT_C - 84)
        * eps_1_dia
        * eps_2_dia ** 2
        + 1 / 24 * (np.pi ** 2 - 12 * CONSTANT_C ** 2) * eps_2_dia * eps_3_dia ** 2
        + 1
        / 24
        * (np.pi ** 2 - 12 * CONSTANT_C ** 2)
        * eps_2_dia
        * eps_3_dia
        * eps_4_dia
        + del_1_dia ** 3
        + (CONSTANT_C + 2) * del_1_dia * del_2_dia
        - 1
        / 2
        * (
            (5 * np.pi ** 2 - 18 * CONSTANT_C - 14 * sf.zeta(3) - 48)
            * del_1_dia
            * del_2_dia
            + 18 * del_1_dia ** 2
        )
        * eps_1_dia ** 2
        + 5 * del_1_dia * eps_1_dia ** 2
        - 2 * eps_1_dia ** 3
        - 1
        / 24
        * (
            6 * (np.pi ** 2 - 7 * sf.zeta(3)) * del_1_dia * del_2_dia
            + (
                67 * np.pi ** 2
                + 12 * (np.pi ** 2 - 32) * CONSTANT_C
                - 84 * CONSTANT_C ** 2
                - 168 * sf.zeta(3)
                - 600
            )
            * del_1_dia
            * eps_1_dia
            - 2
            * (
                61 * np.pi ** 2
                + 12 * (2 * np.pi ** 2 - 35) * CONSTANT_C
                - 84 * CONSTANT_C ** 2
                - 168 * sf.zeta(3)
                - 444
            )
            * eps_1_dia ** 2
        )
        * eps_2_dia ** 2
        - CONSTANT_C * eps_2_dia * eps_3_dia
        + 1
        / 24
        * (
            12 * (np.pi ** 2 - 8) * CONSTANT_C * eps_2_dia ** 2
            - (
                3
                * (
                    np.pi ** 2
                    + 2 * (np.pi ** 2 - 12) * CONSTANT_C
                    - 12 * CONSTANT_C ** 2
                )
                * del_1_dia
                + (
                    8 * CONSTANT_C ** 3
                    - 5 * np.pi ** 2
                    - 2 * (7 * np.pi ** 2 - 72) * CONSTANT_C
                    + 60 * CONSTANT_C ** 2
                    + 16 * sf.zeta(3)
                    + 16
                )
                * eps_1_dia
            )
            * eps_2_dia
        )
        * eps_3_dia ** 2
        - del_1_dia ** 2
        + 1
        / 24
        * (
            2
            * (
                8 * np.pi ** 2
                + 3 * (np.pi ** 2 - 40) * CONSTANT_C
                - 24 * CONSTANT_C ** 2
                - 156
            )
            * del_1_dia ** 2
            * del_2_dia
            + 3
            * (
                4 * CONSTANT_C ** 3
                - 2 * np.pi ** 2
                - (np.pi ** 2 - 48) * CONSTANT_C
                + 24 * CONSTANT_C ** 2
                + 8 * sf.zeta(3)
                + 32
            )
            * del_1_dia
            * del_2_dia ** 2
        )
        * del_3_dia
        + 1
        / 24
        * (
            6
            * (13 * np.pi ** 2 - 60 * CONSTANT_C - 28 * sf.zeta(3) - 176)
            * del_1_dia ** 2
            * del_2_dia
            - (
                29 * np.pi ** 2
                + 12 * (np.pi ** 2 - 24) * CONSTANT_C
                - 60 * CONSTANT_C ** 2
                - 384
            )
            * del_1_dia
            * del_2_dia ** 2
            - (
                29 * np.pi ** 2
                + 12 * (np.pi ** 2 - 24) * CONSTANT_C
                - 60 * CONSTANT_C ** 2
                - 384
            )
            * del_1_dia
            * del_2_dia
            * del_3_dia
            + 120 * del_1_dia ** 3
        )
        * eps_1_dia
        - 1
        / 2
        * (
            (np.pi ** 2 - 8 * CONSTANT_C - 20) * del_1_dia * del_2_dia
            + 8 * del_1_dia ** 2
        )
        * eps_1_dia
        + 3 * del_1_dia * eps_1_dia
        - 2 * eps_1_dia ** 2
        + 1
        / 24
        * (
            6
            * (5 * np.pi ** 2 - 12 * CONSTANT_C - 14 * sf.zeta(3) - 40)
            * del_1_dia ** 2
            * del_2_dia
            - (
                13 * np.pi ** 2
                + 6 * (np.pi ** 2 - 12) * CONSTANT_C
                - 12 * CONSTANT_C ** 2
                - 120
            )
            * del_1_dia
            * del_2_dia ** 2
            - (
                13 * np.pi ** 2
                + 6 * (np.pi ** 2 - 12) * CONSTANT_C
                - 12 * CONSTANT_C ** 2
                - 120
            )
            * del_1_dia
            * del_2_dia
            * del_3_dia
            - 12
            * (11 * np.pi ** 2 - 42 * CONSTANT_C - 28 * sf.zeta(3) - 120)
            * del_1_dia
            * eps_1_dia ** 2
            + 24
            * (4 * np.pi ** 2 - 12 * CONSTANT_C - 14 * sf.zeta(3) - 29)
            * eps_1_dia ** 3
            + 24 * del_1_dia ** 3
            + 3
            * (
                2
                * (7 * np.pi ** 2 - 36 * CONSTANT_C - 14 * sf.zeta(3) - 112)
                * del_1_dia ** 2
                - (
                    29 * np.pi ** 2
                    + 8 * (np.pi ** 2 - 25) * CONSTANT_C
                    - 36 * CONSTANT_C ** 2
                    - 56 * sf.zeta(3)
                    - 280
                )
                * del_1_dia
                * del_2_dia
            )
            * eps_1_dia
        )
        * eps_2_dia
        - 1
        / 4
        * (
            (np.pi ** 2 - 4 * CONSTANT_C - 12) * del_1_dia * del_2_dia
            + 2 * (np.pi ** 2 - 10 * CONSTANT_C - 26) * del_1_dia * eps_1_dia
            - 4 * (np.pi ** 2 - 6 * CONSTANT_C - 15) * eps_1_dia ** 2
            + 4 * del_1_dia ** 2
        )
        * eps_2_dia
        - ((2 * CONSTANT_C + 3) * eps_1_dia - del_1_dia) * eps_2_dia
        - 1
        / 24
        * (
            6 * eps_2_dia ** 3 * (7 * sf.zeta(3) - 8)
            + 2
            * (
                3 * (3 * np.pi ** 2 - 14 * sf.zeta(3) - 8) * del_1_dia
                + (
                    12 * CONSTANT_C ** 3
                    - 26 * np.pi ** 2
                    - 21 * (np.pi ** 2 - 12) * CONSTANT_C
                    + 60 * CONSTANT_C ** 2
                    + 108 * sf.zeta(3)
                    + 108
                )
                * eps_1_dia
            )
            * eps_2_dia ** 2
            - (
                6
                * (3 * np.pi ** 2 - 12 * CONSTANT_C - 7 * sf.zeta(3) - 26)
                * del_1_dia ** 2
                - 3
                * (
                    5 * np.pi ** 2
                    + 4 * (np.pi ** 2 - 12) * CONSTANT_C
                    - 12 * CONSTANT_C ** 2
                    - 40
                )
                * del_1_dia
                * del_2_dia
                - (
                    73 * np.pi ** 2
                    + 12 * (np.pi ** 2 - 38) * CONSTANT_C
                    - 84 * CONSTANT_C ** 2
                    - 168 * sf.zeta(3)
                    - 624
                )
                * del_1_dia
                * eps_1_dia
                + 4
                * (
                    17 * np.pi ** 2
                    + 6 * (np.pi ** 2 - 19) * CONSTANT_C
                    - 24 * CONSTANT_C ** 2
                    - 42 * sf.zeta(3)
                    - 120
                )
                * eps_1_dia ** 2
            )
            * eps_2_dia
        )
        * eps_3_dia
        + 1
        / 12
        * (
            3 * (np.pi ** 2 - 8) * eps_2_dia ** 2
            - (
                3 * (np.pi ** 2 - 8 * CONSTANT_C - 12) * del_1_dia
                - (7 * np.pi ** 2 - 12 * CONSTANT_C ** 2 - 48 * CONSTANT_C - 72)
                * eps_1_dia
            )
            * eps_2_dia
        )
        * eps_3_dia
        + 1
        / 24
        * (
            3
            * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
            * eps_2_dia
            * eps_3_dia ** 2
            + (
                6 * (np.pi ** 2 - 8) * CONSTANT_C * eps_2_dia ** 2
                - (
                    3
                    * (
                        np.pi ** 2
                        + 2 * (np.pi ** 2 - 12) * CONSTANT_C
                        - 12 * CONSTANT_C ** 2
                    )
                    * del_1_dia
                    + (
                        8 * CONSTANT_C ** 3
                        - 5 * np.pi ** 2
                        - 2 * (7 * np.pi ** 2 - 72) * CONSTANT_C
                        + 60 * CONSTANT_C ** 2
                        + 16 * sf.zeta(3)
                        + 16
                    )
                    * eps_1_dia
                )
                * eps_2_dia
            )
            * eps_3_dia
        )
        * eps_4_dia
        + del_1_dia
        - 2 * eps_1_dia
        - eps_2_dia
    )


def tensor_to_scalar_ratio(
    eps_1_dia,
    eps_2_dia,
    eps_3_dia,
    eps_4_dia,
    cs_dia,
    del_1_dia,
    del_2_dia,
    del_3_dia,
):
    """Tensor to scalar ratio at N3LO.

    Parameters
    ----------
    - eps_1_dia: float
        First Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_2_dia: float
        Second Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_3_dia: float
        Third Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - eps_4_dia: float
        Fourth Hubble flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - cs_dia: float
        Sound speed at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - del_1_dia: float
        First sound flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - del_2_dia: float
        Second sound flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`
    - del_3_dia: float
        Third sound flow function evaluated at :math:`eta_dia = - 1 / k_dia / cs_dia`

    Returns
    -------
    Float or numpy array of dimensions size(wave_number)
    """
    return (
        1
        / 192
        * (
            3 * np.pi ** 4
            + 16 * CONSTANT_C ** 4
            + 128 * CONSTANT_C ** 3
            - 336 * np.pi ** 2
            - 16 * (9 * np.pi ** 2 - 14 * sf.zeta(3) - 236) * CONSTANT_C
            + 960 * CONSTANT_C ** 2
            + 448 * sf.zeta(3)
            + 4672
        )
        * del_1_dia ** 4
        - 1
        / 96
        * (
            np.pi ** 4
            - 12 * (5 * np.pi ** 2 - 232) * CONSTANT_C ** 2
            + 384 * CONSTANT_C ** 3
            - 312 * np.pi ** 2
            - 16 * (17 * np.pi ** 2 - 420) * CONSTANT_C
            + 5376
        )
        * del_1_dia ** 3
        * del_2_dia
        + 1
        / 576
        * (
            np.pi ** 4
            + 336 * CONSTANT_C ** 4
            - 72 * (np.pi ** 2 - 112) * CONSTANT_C ** 2
            + 2688 * CONSTANT_C ** 3
            - 288 * np.pi ** 2
            - 96 * (3 * np.pi ** 2 - 4 * sf.zeta(3) - 112) * CONSTANT_C
            + 768 * sf.zeta(3)
            + 5376
        )
        * del_1_dia ** 2
        * del_2_dia ** 2
        + 1
        / 12
        * (
            4 * CONSTANT_C ** 4
            - (np.pi ** 2 - 96) * CONSTANT_C ** 2
            + 32 * CONSTANT_C ** 3
            - 4 * np.pi ** 2
            - 4 * (np.pi ** 2 - 2 * sf.zeta(3) - 32) * CONSTANT_C
            + 16 * sf.zeta(3)
            + 64
        )
        * del_1_dia ** 2
        * del_2_dia
        * del_3_dia
        - 1
        / 12
        * (
            3 * np.pi ** 4
            + 16 * CONSTANT_C ** 4
            + 16 * (CONSTANT_C + 2) * np.log(cs_dia) ** 3
            + 24 * (np.pi ** 2 - 10) * CONSTANT_C ** 2
            - 40 * CONSTANT_C ** 3
            - 12 * (np.pi ** 2 - 10 * CONSTANT_C - 24) * np.log(cs_dia) ** 2
            - 114 * np.pi ** 2
            - 2 * (15 * np.pi ** 2 - 112 * sf.zeta(3) - 58) * CONSTANT_C
            - 12
            * (5 * np.pi ** 2 - 18 * CONSTANT_C - 14 * sf.zeta(3) - 48)
            * np.log(cs_dia)
            + 280 * sf.zeta(3)
            + 496
        )
        * del_1_dia
        * eps_1_dia ** 3
        + 1
        / 3
        * (
            8 * (CONSTANT_C + 1) * np.log(cs_dia) ** 3
            - 3
            * (np.pi ** 2 + 4 * CONSTANT_C ** 2 - 4 * CONSTANT_C - 14)
            * np.log(cs_dia) ** 2
            + (
                8 * CONSTANT_C ** 3
                - 3 * np.pi ** 2
                + 6 * (np.pi ** 2 - 8) * CONSTANT_C
                - 12 * CONSTANT_C ** 2
                + 28 * sf.zeta(3)
                - 2
            )
            * np.log(cs_dia)
        )
        * eps_1_dia ** 4
        + 1
        / 192
        * (
            3 * np.pi ** 4
            + 16 * CONSTANT_C ** 4
            - 48 * np.pi ** 2
            + 32 * CONSTANT_C * (7 * sf.zeta(3) - 8)
            + 192
        )
        * eps_2_dia ** 4
        - 1
        / 24
        * (
            4 * CONSTANT_C ** 3
            - 12 * np.pi ** 2
            - 3 * (np.pi ** 2 - 64) * CONSTANT_C
            + 48 * CONSTANT_C ** 2
            + 14 * sf.zeta(3)
            + 260
        )
        * del_1_dia ** 3
        + 1
        / 24
        * (
            12 * CONSTANT_C ** 3
            - 17 * np.pi ** 2
            - 7 * (np.pi ** 2 - 48) * CONSTANT_C
            + 108 * CONSTANT_C ** 2
            + 360
        )
        * del_1_dia ** 2
        * del_2_dia
        - 1
        / 24
        * (
            4 * CONSTANT_C ** 3
            - 2 * np.pi ** 2
            - (np.pi ** 2 - 48) * CONSTANT_C
            + 24 * CONSTANT_C ** 2
            + 8 * sf.zeta(3)
            + 32
        )
        * del_1_dia
        * del_2_dia ** 2
        - 1
        / 24
        * (
            4 * CONSTANT_C ** 3
            - 2 * np.pi ** 2
            - (np.pi ** 2 - 48) * CONSTANT_C
            + 24 * CONSTANT_C ** 2
            + 8 * sf.zeta(3)
            + 32
        )
        * del_1_dia
        * del_2_dia
        * del_3_dia
        - (
            2 * (CONSTANT_C + 2) * np.log(cs_dia) ** 2
            - 2 * np.pi ** 2
            - (np.pi ** 2 - 8 * CONSTANT_C - 20) * np.log(cs_dia)
            + 5 * CONSTANT_C
            + 7 * sf.zeta(3)
            + 14
        )
        * del_1_dia
        * eps_1_dia ** 2
        + 2
        / 3
        * (2 * np.log(cs_dia) ** 3 + 6 * np.log(cs_dia) ** 2 + 3 * np.log(cs_dia))
        * eps_1_dia ** 3
        + 1
        / 24
        * (
            4 * CONSTANT_C ** 3
            - 3 * (np.pi ** 2 - 8) * CONSTANT_C
            + 14 * sf.zeta(3)
            - 16
        )
        * eps_2_dia ** 3
        - 1
        / 96
        * (
            2
            * (
                3 * np.pi ** 4
                + 16 * CONSTANT_C ** 4
                + 32 * CONSTANT_C ** 3
                - 60 * np.pi ** 2
                - 4 * (9 * np.pi ** 2 - 56 * sf.zeta(3) - 8) * CONSTANT_C
                + 112 * sf.zeta(3)
                + 160
            )
            * del_1_dia
            - (
                13 * np.pi ** 4
                + 16 * CONSTANT_C ** 4
                + 32 * CONSTANT_C * np.log(cs_dia) ** 3
                - 8 * (11 * np.pi ** 2 - 120) * CONSTANT_C ** 2
                + 128 * CONSTANT_C ** 3
                + 12
                * (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 8 * CONSTANT_C - 8)
                * np.log(cs_dia) ** 2
                - 224 * np.pi ** 2
                - 8 * (23 * np.pi ** 2 - 106 * sf.zeta(3) - 64) * CONSTANT_C
                + 8
                * (
                    28 * CONSTANT_C ** 3
                    - 3 * np.pi ** 2
                    - (7 * np.pi ** 2 - 72) * CONSTANT_C
                    + 36 * CONSTANT_C ** 2
                    + 14 * sf.zeta(3)
                    + 8
                )
                * np.log(cs_dia)
                + 112 * sf.zeta(3)
                + 832
            )
            * eps_1_dia
        )
        * eps_2_dia ** 3
        - 1
        / 24
        * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
        * eps_2_dia
        * eps_3_dia ** 2
        - 1
        / 24
        * (np.pi ** 2 * CONSTANT_C - 4 * CONSTANT_C ** 3 - 8 * sf.zeta(3) + 16)
        * eps_2_dia
        * eps_3_dia
        * eps_4_dia
        - 1
        / 8
        * (np.pi ** 2 - 4 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 40)
        * del_1_dia ** 2
        + 1
        / 24
        * (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 48 * CONSTANT_C - 48)
        * del_1_dia
        * del_2_dia
        + 1
        / 2
        * (np.pi ** 2 - 4 * (CONSTANT_C + 2) * np.log(cs_dia) - 6 * CONSTANT_C - 16)
        * del_1_dia
        * eps_1_dia
        + 1
        / 48
        * (
            3
            * (
                5 * np.pi ** 4
                + 16 * CONSTANT_C ** 4
                + 8 * (3 * np.pi ** 2 - 17) * CONSTANT_C ** 2
                - 48 * CONSTANT_C ** 3
                - 4
                * (np.pi ** 2 - 4 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 40)
                * np.log(cs_dia) ** 2
                - 278 * np.pi ** 2
                - 4 * (23 * np.pi ** 2 - 84 * sf.zeta(3) - 260) * CONSTANT_C
                - 4
                * (
                    19 * np.pi ** 2
                    + 4 * (np.pi ** 2 - 42) * CONSTANT_C
                    - 28 * CONSTANT_C ** 2
                    - 28 * sf.zeta(3)
                    - 272
                )
                * np.log(cs_dia)
                + 560 * sf.zeta(3)
                + 1872
            )
            * del_1_dia ** 2
            - (
                np.pi ** 4
                - 48 * CONSTANT_C ** 4
                - 56 * (np.pi ** 2 - 15) * CONSTANT_C ** 2
                - 48 * CONSTANT_C ** 3
                - 4
                * (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 48 * CONSTANT_C - 48)
                * np.log(cs_dia) ** 2
                - 166 * np.pi ** 2
                - 12 * (17 * np.pi ** 2 - 200) * CONSTANT_C
                - 4
                * (
                    29 * np.pi ** 2
                    + 12 * (np.pi ** 2 - 24) * CONSTANT_C
                    - 60 * CONSTANT_C ** 2
                    - 384
                )
                * np.log(cs_dia)
                + 1632
            )
            * del_1_dia
            * del_2_dia
        )
        * eps_1_dia ** 2
        + 2 * (np.log(cs_dia) ** 2 + np.log(cs_dia)) * eps_1_dia ** 2
        + 1
        / 96
        * (
            3
            * (
                3 * np.pi ** 4
                + 16 * CONSTANT_C ** 4
                + 64 * CONSTANT_C ** 3
                - 112 * np.pi ** 2
                - 8 * (9 * np.pi ** 2 - 28 * sf.zeta(3) - 60) * CONSTANT_C
                + 160 * CONSTANT_C ** 2
                + 224 * sf.zeta(3)
                + 480
            )
            * del_1_dia ** 2
            - (
                np.pi ** 4
                - 12 * (5 * np.pi ** 2 - 56) * CONSTANT_C ** 2
                + 96 * CONSTANT_C ** 3
                - 56 * np.pi ** 2
                - 8 * (19 * np.pi ** 2 - 168) * CONSTANT_C
                + 384
            )
            * del_1_dia
            * del_2_dia
            - 2
            * (
                19 * np.pi ** 4
                + 16 * CONSTANT_C ** 4
                + 16 * (CONSTANT_C + 2) * np.log(cs_dia) ** 3
                - 24 * (3 * np.pi ** 2 - 70) * CONSTANT_C ** 2
                + 272 * CONSTANT_C ** 3
                + 12
                * (np.pi ** 2 - 8 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 20)
                * np.log(cs_dia) ** 2
                - 580 * np.pi ** 2
                - 8 * (61 * np.pi ** 2 - 151 * sf.zeta(3) - 436) * CONSTANT_C
                + 8
                * (
                    24 * CONSTANT_C ** 3
                    - 10 * np.pi ** 2
                    - 4 * (2 * np.pi ** 2 - 39) * CONSTANT_C
                    + 96 * CONSTANT_C ** 2
                    + 21 * sf.zeta(3)
                    + 84
                )
                * np.log(cs_dia)
                + 904 * sf.zeta(3)
                + 2464
            )
            * del_1_dia
            * eps_1_dia
            + 2
            * (
                17 * np.pi ** 4
                - 48 * CONSTANT_C ** 4
                - 32 * (2 * CONSTANT_C - 1) * np.log(cs_dia) ** 3
                - 40 * (np.pi ** 2 - 15) * CONSTANT_C ** 2
                - 96 * CONSTANT_C ** 3
                + 16
                * (np.pi ** 2 + 6 * CONSTANT_C ** 2 - 18 * CONSTANT_C - 18)
                * np.log(cs_dia) ** 2
                - 374 * np.pi ** 2
                - 24 * (13 * np.pi ** 2 - 42 * sf.zeta(3) - 60) * CONSTANT_C
                + 8
                * (
                    28 * CONSTANT_C ** 3
                    - 20 * np.pi ** 2
                    - 3 * (9 * np.pi ** 2 - 124) * CONSTANT_C
                    + 156 * CONSTANT_C ** 2
                    + 50 * sf.zeta(3)
                    + 140
                )
                * np.log(cs_dia)
                + 336 * sf.zeta(3)
                + 1488
            )
            * eps_1_dia ** 2
        )
        * eps_2_dia ** 2
        - 1 / 8 * (np.pi ** 2 - 4 * CONSTANT_C ** 2 - 8) * eps_2_dia ** 2
        - 1
        / 24
        * (
            3
            * (
                4 * CONSTANT_C ** 3
                - 4 * np.pi ** 2
                - (3 * np.pi ** 2 - 32) * CONSTANT_C
                + 16 * CONSTANT_C ** 2
                + 14 * sf.zeta(3)
                + 16
            )
            * del_1_dia
            + (
                24 * (2 * CONSTANT_C + 1) * np.log(cs_dia) ** 2
                - 8 * np.log(cs_dia) ** 3
                + 19 * np.pi ** 2
                + 24 * (np.pi ** 2 - 9) * CONSTANT_C
                - 36 * CONSTANT_C ** 2
                + 8
                * (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 12 * CONSTANT_C - 12)
                * np.log(cs_dia)
                - 84 * sf.zeta(3)
                - 48
            )
            * eps_1_dia
        )
        * eps_2_dia ** 2
        - 1 / 24 * (np.pi ** 2 - 12 * CONSTANT_C ** 2) * eps_2_dia * eps_3_dia
        + 1
        / 576
        * (
            (
                np.pi ** 4
                - 72 * np.pi ** 2 * CONSTANT_C ** 2
                + 336 * CONSTANT_C ** 4
                + 384 * CONSTANT_C * (sf.zeta(3) - 2)
            )
            * eps_2_dia ** 2
            + 48
            * (
                (
                    np.pi ** 2 * CONSTANT_C ** 2
                    - 4 * CONSTANT_C ** 4
                    - 8 * CONSTANT_C ** 3
                    + 2 * (np.pi ** 2 - 4 * sf.zeta(3) + 8) * CONSTANT_C
                    - 16 * sf.zeta(3)
                    + 32
                )
                * del_1_dia
                - (
                    np.pi ** 2 * CONSTANT_C ** 2
                    - 4 * CONSTANT_C ** 4
                    - 4 * CONSTANT_C ** 3
                    + (np.pi ** 2 - 8 * sf.zeta(3) + 16) * CONSTANT_C
                    + (
                        np.pi ** 2 * CONSTANT_C
                        - 4 * CONSTANT_C ** 3
                        - 8 * sf.zeta(3)
                        + 16
                    )
                    * np.log(cs_dia)
                    - 8 * sf.zeta(3)
                    + 16
                )
                * eps_1_dia
            )
            * eps_2_dia
        )
        * eps_3_dia ** 2
        - 1
        / 12
        * (
            (
                np.pi ** 2 * CONSTANT_C ** 2
                - 4 * CONSTANT_C ** 4
                - 8 * CONSTANT_C * (sf.zeta(3) - 2)
            )
            * eps_2_dia ** 2
            - (
                (
                    np.pi ** 2 * CONSTANT_C ** 2
                    - 4 * CONSTANT_C ** 4
                    - 8 * CONSTANT_C ** 3
                    + 2 * (np.pi ** 2 - 4 * sf.zeta(3) + 8) * CONSTANT_C
                    - 16 * sf.zeta(3)
                    + 32
                )
                * del_1_dia
                - (
                    np.pi ** 2 * CONSTANT_C ** 2
                    - 4 * CONSTANT_C ** 4
                    - 4 * CONSTANT_C ** 3
                    + (np.pi ** 2 - 8 * sf.zeta(3) + 16) * CONSTANT_C
                    + (
                        np.pi ** 2 * CONSTANT_C
                        - 4 * CONSTANT_C ** 3
                        - 8 * sf.zeta(3)
                        + 16
                    )
                    * np.log(cs_dia)
                    - 8 * sf.zeta(3)
                    + 16
                )
                * eps_1_dia
            )
            * eps_2_dia
        )
        * eps_3_dia
        * eps_4_dia
        - (CONSTANT_C + 2) * del_1_dia
        - 1
        / 24
        * (
            (
                3 * np.pi ** 4
                + 8 * CONSTANT_C ** 4
                + 6 * (np.pi ** 2 + 40) * CONSTANT_C ** 2
                + 8 * CONSTANT_C ** 3
                - 240 * np.pi ** 2
                - 4 * (24 * np.pi ** 2 - 49 * sf.zeta(3) - 418) * CONSTANT_C
                + 2
                * (
                    4 * CONSTANT_C ** 3
                    - 12 * np.pi ** 2
                    - 3 * (np.pi ** 2 - 64) * CONSTANT_C
                    + 48 * CONSTANT_C ** 2
                    + 14 * sf.zeta(3)
                    + 260
                )
                * np.log(cs_dia)
                + 364 * sf.zeta(3)
                + 2344
            )
            * del_1_dia ** 3
            - (
                np.pi ** 4
                - 24 * CONSTANT_C ** 4
                - 2 * (23 * np.pi ** 2 - 588) * CONSTANT_C ** 2
                + 72 * CONSTANT_C ** 3
                - 202 * np.pi ** 2
                - 2 * (97 * np.pi ** 2 - 1560) * CONSTANT_C
                + 2
                * (
                    12 * CONSTANT_C ** 3
                    - 17 * np.pi ** 2
                    - 7 * (np.pi ** 2 - 48) * CONSTANT_C
                    + 108 * CONSTANT_C ** 2
                    + 360
                )
                * np.log(cs_dia)
                + 2448
            )
            * del_1_dia ** 2
            * del_2_dia
            + 2
            * (
                4 * CONSTANT_C ** 4
                - (np.pi ** 2 - 72) * CONSTANT_C ** 2
                + 28 * CONSTANT_C ** 3
                - 2 * np.pi ** 2
                - (3 * np.pi ** 2 - 8 * sf.zeta(3) - 80) * CONSTANT_C
                + (
                    4 * CONSTANT_C ** 3
                    - 2 * np.pi ** 2
                    - (np.pi ** 2 - 48) * CONSTANT_C
                    + 24 * CONSTANT_C ** 2
                    + 8 * sf.zeta(3)
                    + 32
                )
                * np.log(cs_dia)
                + 8 * sf.zeta(3)
                + 32
            )
            * del_1_dia
            * del_2_dia ** 2
            + 2
            * (
                4 * CONSTANT_C ** 4
                - (np.pi ** 2 - 72) * CONSTANT_C ** 2
                + 28 * CONSTANT_C ** 3
                - 2 * np.pi ** 2
                - (3 * np.pi ** 2 - 8 * sf.zeta(3) - 80) * CONSTANT_C
                + (
                    4 * CONSTANT_C ** 3
                    - 2 * np.pi ** 2
                    - (np.pi ** 2 - 48) * CONSTANT_C
                    + 24 * CONSTANT_C ** 2
                    + 8 * sf.zeta(3)
                    + 32
                )
                * np.log(cs_dia)
                + 8 * sf.zeta(3)
                + 32
            )
            * del_1_dia
            * del_2_dia
            * del_3_dia
        )
        * eps_1_dia
        - 1
        / 12
        * (
            3
            * (
                9 * np.pi ** 2
                + 2 * (np.pi ** 2 - 36) * CONSTANT_C
                - 12 * CONSTANT_C ** 2
                + (np.pi ** 2 - 4 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 40)
                * np.log(cs_dia)
                - 14 * sf.zeta(3)
                - 116
            )
            * del_1_dia ** 2
            - (
                14 * np.pi ** 2
                + 6 * (np.pi ** 2 - 20) * CONSTANT_C
                - 24 * CONSTANT_C ** 2
                + (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 48 * CONSTANT_C - 48)
                * np.log(cs_dia)
                - 168
            )
            * del_1_dia
            * del_2_dia
        )
        * eps_1_dia
        - 1
        / 288
        * (
            6
            * (
                3 * np.pi ** 4
                + 16 * CONSTANT_C ** 4
                + 96 * CONSTANT_C ** 3
                - 204 * np.pi ** 2
                - 4 * (27 * np.pi ** 2 - 56 * sf.zeta(3) - 392) * CONSTANT_C
                + 480 * CONSTANT_C ** 2
                + 336 * sf.zeta(3)
                + 1536
            )
            * del_1_dia ** 3
            - 6
            * (
                np.pi ** 4
                - 12 * (5 * np.pi ** 2 - 124) * CONSTANT_C ** 2
                + 240 * CONSTANT_C ** 3
                - 164 * np.pi ** 2
                - 4 * (53 * np.pi ** 2 - 720) * CONSTANT_C
                + 1536
            )
            * del_1_dia ** 2
            * del_2_dia
            + 24
            * (
                4 * CONSTANT_C ** 4
                - (np.pi ** 2 - 48) * CONSTANT_C ** 2
                + 24 * CONSTANT_C ** 3
                - 2 * (np.pi ** 2 - 4 * sf.zeta(3) - 16) * CONSTANT_C
            )
            * del_1_dia
            * del_2_dia ** 2
            + 24
            * (
                4 * CONSTANT_C ** 4
                - (np.pi ** 2 - 48) * CONSTANT_C ** 2
                + 24 * CONSTANT_C ** 3
                - 2 * (np.pi ** 2 - 4 * sf.zeta(3) - 16) * CONSTANT_C
            )
            * del_1_dia
            * del_2_dia
            * del_3_dia
            + 24
            * (
                8 * np.pi ** 4
                - 24 * (CONSTANT_C + 2) * np.log(cs_dia) ** 3
                + 8 * (np.pi ** 2 + 30) * CONSTANT_C ** 2
                - 36 * CONSTANT_C ** 3
                + 72 * (CONSTANT_C ** 2 + 2 * CONSTANT_C) * np.log(cs_dia) ** 2
                - 294 * np.pi ** 2
                - (173 * np.pi ** 2 - 504 * sf.zeta(3) - 1428) * CONSTANT_C
                - (
                    119 * np.pi ** 2
                    + 12 * (5 * np.pi ** 2 - 108) * CONSTANT_C
                    - 324 * CONSTANT_C ** 2
                    - 168 * sf.zeta(3)
                    - 1176
                )
                * np.log(cs_dia)
                + 504 * sf.zeta(3)
                + 1452
            )
            * del_1_dia
            * eps_1_dia ** 2
            - 24
            * (
                3 * np.pi ** 4
                + 16 * CONSTANT_C ** 4
                - 16 * (2 * CONSTANT_C + 3) * np.log(cs_dia) ** 3
                + 24 * (np.pi ** 2 - 8) * CONSTANT_C ** 2
                - 24 * CONSTANT_C ** 3
                - 4
                * (2 * np.pi ** 2 - 36 * CONSTANT_C ** 2 - 66 * CONSTANT_C - 33)
                * np.log(cs_dia) ** 2
                - 66 * np.pi ** 2
                - 2 * (9 * np.pi ** 2 - 112 * sf.zeta(3) + 50) * CONSTANT_C
                - 4
                * (
                    24 * CONSTANT_C ** 3
                    + 25 * np.pi ** 2
                    + 2 * (7 * np.pi ** 2 - 96) * CONSTANT_C
                    - 42 * sf.zeta(3)
                    - 186
                )
                * np.log(cs_dia)
                + 168 * sf.zeta(3)
                + 144
            )
            * eps_1_dia ** 3
            - (
                3
                * (
                    37 * np.pi ** 4
                    + 48 * CONSTANT_C ** 4
                    - 32 * (np.pi ** 2 - 120) * CONSTANT_C ** 2
                    + 384 * CONSTANT_C ** 3
                    + 12
                    * (np.pi ** 2 - 4 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 40)
                    * np.log(cs_dia) ** 2
                    - 1936 * np.pi ** 2
                    - 8 * (145 * np.pi ** 2 - 294 * sf.zeta(3) - 1716) * CONSTANT_C
                    + 24
                    * (
                        8 * CONSTANT_C ** 3
                        - 9 * np.pi ** 2
                        - 4 * (np.pi ** 2 - 38) * CONSTANT_C
                        + 60 * CONSTANT_C ** 2
                        + 14 * sf.zeta(3)
                        + 116
                    )
                    * np.log(cs_dia)
                    + 3024 * sf.zeta(3)
                    + 12768
                )
                * del_1_dia ** 2
                - (
                    13 * np.pi ** 4
                    - 144 * CONSTANT_C ** 4
                    - 576 * (np.pi ** 2 - 17) * CONSTANT_C ** 2
                    + 1152 * CONSTANT_C ** 3
                    + 12
                    * (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 48 * CONSTANT_C - 48)
                    * np.log(cs_dia) ** 2
                    - 1056 * np.pi ** 2
                    - 48 * (37 * np.pi ** 2 - 408) * CONSTANT_C
                    + 48
                    * (
                        12 * CONSTANT_C ** 3
                        - 7 * np.pi ** 2
                        - 4 * (np.pi ** 2 - 27) * CONSTANT_C
                        + 60 * CONSTANT_C ** 2
                        + 84
                    )
                    * np.log(cs_dia)
                    + 8640
                )
                * del_1_dia
                * del_2_dia
            )
            * eps_1_dia
        )
        * eps_2_dia
        + 1
        / 24
        * (
            3
            * (
                4 * CONSTANT_C ** 3
                - 8 * np.pi ** 2
                - (3 * np.pi ** 2 - 88) * CONSTANT_C
                + 32 * CONSTANT_C ** 2
                + 14 * sf.zeta(3)
                + 76
            )
            * del_1_dia ** 2
            - (
                12 * CONSTANT_C ** 3
                - 13 * np.pi ** 2
                - (7 * np.pi ** 2 - 120) * CONSTANT_C
                + 60 * CONSTANT_C ** 2
                + 120
            )
            * del_1_dia
            * del_2_dia
            + (
                24 * (CONSTANT_C + 2) * np.log(cs_dia) ** 2
                + 77 * np.pi ** 2
                + 36 * (np.pi ** 2 - 18) * CONSTANT_C
                - 156 * CONSTANT_C ** 2
                + 12
                * (np.pi ** 2 - 8 * CONSTANT_C ** 2 - 24 * CONSTANT_C - 20)
                * np.log(cs_dia)
                - 168 * sf.zeta(3)
                - 576
            )
            * del_1_dia
            * eps_1_dia
            + 24
            * (
                (6 * CONSTANT_C + 1) * np.log(cs_dia) ** 2
                - 2 * np.log(cs_dia) ** 3
                - np.pi ** 2
                - 2 * (np.pi ** 2 - 5 * CONSTANT_C - 11) * np.log(cs_dia)
                + CONSTANT_C
                + 7 * sf.zeta(3)
            )
            * eps_1_dia ** 2
        )
        * eps_2_dia
        + 1
        / 4
        * (
            (np.pi ** 2 - 4 * CONSTANT_C ** 2 - 12 * CONSTANT_C - 12) * del_1_dia
            - 2
            * (
                np.pi ** 2
                - 4 * (2 * CONSTANT_C + 1) * np.log(cs_dia)
                + 2 * np.log(cs_dia) ** 2
                - 2 * CONSTANT_C
                - 8
            )
            * eps_1_dia
        )
        * eps_2_dia
        + CONSTANT_C * eps_2_dia
        + 1
        / 288
        * (
            3
            * (np.pi ** 4 - 60 * (np.pi ** 2 - 8) * CONSTANT_C ** 2 - 8 * np.pi ** 2)
            * eps_2_dia ** 3
            - (
                6
                * (
                    np.pi ** 4
                    - 12 * (5 * np.pi ** 2 - 52) * CONSTANT_C ** 2
                    + 144 * CONSTANT_C ** 3
                    - 12 * np.pi ** 2
                    - 12 * (5 * np.pi ** 2 - 32) * CONSTANT_C
                )
                * del_1_dia
                - (
                    13 * np.pi ** 4
                    - 48 * CONSTANT_C ** 4
                    + 96 * CONSTANT_C * np.log(cs_dia) ** 3
                    - 24 * (25 * np.pi ** 2 - 228) * CONSTANT_C ** 2
                    + 1152 * CONSTANT_C ** 3
                    + 12
                    * (np.pi ** 2 - 36 * CONSTANT_C ** 2 - 24 * CONSTANT_C)
                    * np.log(cs_dia) ** 2
                    - 120 * np.pi ** 2
                    - 48 * (5 * np.pi ** 2 - 4 * sf.zeta(3) - 28) * CONSTANT_C
                    + 24
                    * (
                        36 * CONSTANT_C ** 3
                        - np.pi ** 2
                        - 9 * (np.pi ** 2 - 8) * CONSTANT_C
                        + 36 * CONSTANT_C ** 2
                    )
                    * np.log(cs_dia)
                )
                * eps_1_dia
            )
            * eps_2_dia ** 2
            + (
                3
                * (
                    np.pi ** 4
                    - 12 * (5 * np.pi ** 2 - 104) * CONSTANT_C ** 2
                    + 288 * CONSTANT_C ** 3
                    - 56 * np.pi ** 2
                    - 24 * (5 * np.pi ** 2 - 48) * CONSTANT_C
                )
                * del_1_dia ** 2
                - (
                    np.pi ** 4
                    + 144 * CONSTANT_C ** 4
                    - 48 * np.pi ** 2 * CONSTANT_C
                    - 24 * (np.pi ** 2 - 24) * CONSTANT_C ** 2
                    + 576 * CONSTANT_C ** 3
                    - 48 * np.pi ** 2
                )
                * del_1_dia
                * del_2_dia
                - 12
                * (
                    np.pi ** 4
                    - 16 * CONSTANT_C ** 4
                    + 8 * (CONSTANT_C + 2) * np.log(cs_dia) ** 3
                    - 48 * (np.pi ** 2 - 15) * CONSTANT_C ** 2
                    + 136 * CONSTANT_C ** 3
                    - 24 * (CONSTANT_C ** 2 + 3 * CONSTANT_C + 2) * np.log(cs_dia) ** 2
                    - 28 * np.pi ** 2
                    - 2 * (37 * np.pi ** 2 - 8 * sf.zeta(3) - 320) * CONSTANT_C
                    + 4
                    * (
                        12 * CONSTANT_C ** 3
                        - 3 * np.pi ** 2
                        - 4 * (np.pi ** 2 - 18) * CONSTANT_C
                        + 48 * CONSTANT_C ** 2
                        + 24
                    )
                    * np.log(cs_dia)
                    + 32 * sf.zeta(3)
                    + 32
                )
                * del_1_dia
                * eps_1_dia
                + 6
                * (
                    np.pi ** 4
                    - 48 * CONSTANT_C ** 4
                    + 32 * (CONSTANT_C + 1) * np.log(cs_dia) ** 3
                    - 8 * (7 * np.pi ** 2 - 69) * CONSTANT_C ** 2
                    + 48 * CONSTANT_C ** 3
                    - 4
                    * (np.pi ** 2 + 12 * CONSTANT_C ** 2 + 48 * CONSTANT_C + 24)
                    * np.log(cs_dia) ** 2
                    - 14 * np.pi ** 2
                    - 4 * (13 * np.pi ** 2 - 96) * CONSTANT_C
                    + 4
                    * (
                        32 * CONSTANT_C ** 3
                        - 7 * np.pi ** 2
                        - 16 * (np.pi ** 2 - 15) * CONSTANT_C
                        + 132 * CONSTANT_C ** 2
                        + 16 * sf.zeta(3)
                        + 64
                    )
                    * np.log(cs_dia)
                )
                * eps_1_dia ** 2
            )
            * eps_2_dia
        )
        * eps_3_dia
        + 1
        / 24
        * (
            (12 * CONSTANT_C ** 3 - (7 * np.pi ** 2 - 48) * CONSTANT_C) * eps_2_dia ** 2
            - (
                (
                    12 * CONSTANT_C ** 3
                    - 4 * np.pi ** 2
                    - (7 * np.pi ** 2 - 72) * CONSTANT_C
                    + 48 * CONSTANT_C ** 2
                )
                * del_1_dia
                + 2
                * (
                    12 * (CONSTANT_C + 1) * np.log(cs_dia) ** 2
                    - 4 * np.log(cs_dia) ** 3
                    + np.pi ** 2
                    + 6 * (np.pi ** 2 - 8) * CONSTANT_C
                    - 12 * CONSTANT_C ** 2
                    + 2
                    * (np.pi ** 2 - 12 * CONSTANT_C ** 2 - 12 * CONSTANT_C - 12)
                    * np.log(cs_dia)
                )
                * eps_1_dia
            )
            * eps_2_dia
        )
        * eps_3_dia
        + 2 * eps_1_dia * np.log(cs_dia)
        + 1
    )

